Get Permanent Results Faster by Counting Stars

We show that $n \times n$ permanents can be computed with $O^*{(2-\varepsilon)^n}$ arithmetic operations over every commutative ring, for $\varepsilon = 10^{-40}$. This solves a problem stated in Knuth's The Art of Computer Programming. Our algorithm implements the classical Binet--Minc identity with dynamic programming and careful bookkeeping. It also gives algebraic branching programs of size $O^*{(2-\varepsilon)^n}$.

==> anc/Audit.lean <==
import Permanent

#print axioms Permanent.ABP.paths_stable
#print axioms Permanent.ABP.paths_map
#print axioms Permanent.correct_in_every_ring
#print axioms Permanent.reachable_prefix
#print axioms Permanent.reachable_card
#print axioms Permanent.safe_pruning
#print axioms Permanent.measured_invariants
#print axioms Permanent.measured_pruned
#print axioms Permanent.requirement_update
#print axioms Permanent.terminal_test
#print axioms Permanent.subset_generating
#print axioms Permanent.small_subsets_bound
#print axioms Permanent.binet_minc

-- The final proof is audited below, together with its numerical certificate.
#check Permanent.MainABPStatement

#print axioms Permanent.prefix_constrained_bound
#print axioms Permanent.endpoint_sum_bound
#print axioms Permanent.early_covered_sets_bound
#print axioms Permanent.residual_covered_sets_bound
#print axioms Permanent.early_state_bound
#print axioms Permanent.residual_state_bound

#print axioms Permanent.ABP.output_eq_of_recurrence
#print axioms Permanent.ABP.recurrence_unique
#print axioms Permanent.cutoffMass_bound
#print axioms Permanent.weighted_requirement_drop_bound

#print axioms Permanent.ClassData.reachable_history
#print axioms Permanent.ClassData.reachable_requirements
#print axioms Permanent.ClassData.reachable_measured
#print axioms Permanent.ClassData.states_early_bound
#print axioms Permanent.ClassData.states_residual_bound
#print axioms Permanent.WeightedDAG.forward_backward
#print axioms Permanent.ClassData.graph_increasing
#print axioms Permanent.ClassData.graph_output_completed
#print axioms Permanent.ClassData.graph_size_le
#print axioms Permanent.completion_coefficient_L1
#print axioms Permanent.completion_abs_le_factorial
#print axioms Permanent.valid_completion_support
#print axioms Permanent.completion_residual_cap
#print axioms Permanent.completed_graph_output

#print axioms Permanent.ClassData.graph_output_zero_of_source_failed
#print axioms Permanent.large_completion_product
#print axioms Permanent.completion_coefficient_interval
#print axioms Permanent.empty_permanent_abp
#print axioms Permanent.completion_zero_of_support
#print axioms Permanent.ClassData.states_empty_of_source_failed

#print axioms Permanent.permanent_class_decomposition

#print axioms Permanent.partitionLabelEquiv
#print axioms Permanent.terminalPartitionSum_eq_completion
#print axioms Permanent.partitionAtLeafEquiv
#print axioms Permanent.partition_sum_split
#print axioms Permanent.partitionRefinementEquiv
#print axioms Permanent.refinement_partition_sum
#print axioms Permanent.binet_coefficient_erase
#print axioms Permanent.binet_coefficient_bind
#print axioms Permanent.ClassData.support_pruning_safe
#print axioms Permanent.ClassData.residual_forest_pruning_safe
#print axioms Permanent.marked_assignment_step
#print axioms Permanent.marked_assignment_empty
#print axioms Permanent.marked_assignment_full
#print axioms Permanent.marked_class_source
#print axioms Permanent.marked_class_large_branch

#print axioms Permanent.finiteMarkedAssignmentSum_univ
#print axioms Permanent.smallBlockAssignmentEquiv
#print axioms Permanent.finite_marked_assignment_small
#print axioms Permanent.class_valid_erase_small
#print axioms Permanent.finite_marked_class_small_branch
#print axioms Permanent.finite_marked_class_recurrence
#print axioms Permanent.finite_marked_class_terminal
#print axioms Permanent.finite_marked_class_pin_congr

#print axioms Permanent.finite_marked_class_entry_congr

#print axioms Permanent.finite_marked_class_relabel
#print axioms Permanent.MarkedRealization.exists_of_total_le
#print axioms Permanent.MarkedRealization.exists_matching_perm
#print axioms Permanent.MarkedRealization.continuation_eq
#print axioms Permanent.reachable_state_realization
#print axioms Permanent.stateContinuation_eq_realization
#print axioms Permanent.stateContinuation_source
#print axioms Permanent.stateContinuation_terminal
#print axioms Permanent.stateContinuation_small
#print axioms Permanent.stateContinuation_mark

#print axioms Permanent.stateContinuation_terminal_cast
#print axioms Permanent.subset_partition_card_bound
#print axioms Permanent.directCompletion_abs_two_pow
#print axioms Permanent.stateContinuation_choice_recurrence
#print axioms Permanent.stateContinuation_zero_of_support
#print axioms Permanent.stateContinuation_zero_of_mass
#print axioms Permanent.ClassData.graph_correct_of_continuation
#print axioms Permanent.ClassData.early_class_graph_correct
#print axioms Permanent.ClassData.residual_class_graph_correct
#print axioms Permanent.scheduled_residual_graph_correct

#print axioms Permanent.permanent_eq_class_graph_outputs

#print axioms Permanent.ElementaryDAG.toABP_output
#print axioms Permanent.binaryConstant_output
#print axioms Permanent.integer_abp
#print axioms Permanent.WeightedDAG.expandEdges_output
#print axioms Permanent.realizable_weighted_output_sum
#print axioms Permanent.ClassData.directGraph_realizable
#print axioms Permanent.multiscale_abp
#print axioms Permanent.generating_function_rate
#print axioms Permanent.log_interval_of_scaled_bounds
#print axioms Permanent.ClassData.states_early_rate
#print axioms Permanent.ClassData.states_residual_rate

#print axioms Permanent.selected_early_rate
#print axioms Permanent.selected_residual_rate
#print axioms Permanent.selected_early_root
#print axioms Permanent.selected_residual_root
#print axioms Permanent.selected_early_state_bound
#print axioms Permanent.selected_residual_state_bound
#print axioms Permanent.main_abp

-- The integer-matrix statement quoted in the accompanying paper.
#check Permanent.PaperQuote.main_abp


==> anc/BUNDLED_MONOMIAL.txt <==
Bundled local source dependency

Only the transitive Monomial.BinetMinc import closure is included.
Copied without mathematical modifications from the existing Monomial project.
Unrelated project modules, sources, logs, data, and build artifacts are excluded.
Released with the original package material under CC BY-NC-SA-4.0.
See LICENSE.txt and THIRD_PARTY.txt.
The package audit checks the final theorem including these dependencies.

Included modules:
Monomial.BinetMinc
Monomial.CyclePartitions
Monomial.ForcedPairs
Monomial.PartitionAssignments
Monomial.PartitionPolynomial
Monomial.Rectangular


==> anc/CITATION.cff <==
cff-version: 1.2.0
message: "Please cite the accompanying paper and these companion sources."
title: "Lean companion to Get Permanent Results Faster by Counting Stars"
type: software
version: 1.0.1
date-released: 2026-11-02
license: CC-BY-NC-SA-4.0
authors:
  - family-names: Curticapean
    given-names: Radu
    orcid: "https://orcid.org/0000-0001-7201-9905"
abstract: "Lean proofs of the permanent ABP existence and size bound, including the exact integer-matrix theorem quoted in the paper. The underlying formalization uses an earlier construction with size O*(2^(0.999994 n)) over every commutative ring. Algorithmic running times are outside the formalized scope."


==> anc/LICENSE.txt <==
Copyright (c) 2026 Radu Curticapean

Original material in this package, including the bundled local Monomial
modules, is licensed under the Creative Commons Attribution-NonCommercial-
ShareAlike 4.0 International license (SPDX: CC-BY-NC-SA-4.0).

License: https://creativecommons.org/licenses/by-nc-sa/4.0/
Legal code: https://creativecommons.org/licenses/by-nc-sa/4.0/legalcode.en
The full legal code is included in LICENSES/CC-BY-NC-SA-4.0.txt.

Third-party dependencies retain their own licenses. No relicensing of
Lean, mathlib, or their dependencies is intended. See THIRD_PARTY.txt.


==> anc/LICENSES/CC-BY-NC-SA-4.0.txt <==
Attribution-NonCommercial-ShareAlike 4.0 International

=======================================================================

Creative Commons Corporation ("Creative Commons") is not a law firm and
does not provide legal services or legal advice. Distribution of
Creative Commons public licenses does not create a lawyer-client or
other relationship. Creative Commons makes its licenses and related
information available on an "as-is" basis. Creative Commons gives no
warranties regarding its licenses, any material licensed under their
terms and conditions, or any related information. Creative Commons
disclaims all liability for damages resulting from their use to the
fullest extent possible.

Using Creative Commons Public Licenses

Creative Commons public licenses provide a standard set of terms and
conditions that creators and other rights holders may use to share
original works of authorship and other material subject to copyright
and certain other rights specified in the public license below. The
following considerations are for informational purposes only, are not
exhaustive, and do not form part of our licenses.

     Considerations for licensors: Our public licenses are
     intended for use by those authorized to give the public
     permission to use material in ways otherwise restricted by
     copyright and certain other rights. Our licenses are
     irrevocable. Licensors should read and understand the terms
     and conditions of the license they choose before applying it.
     Licensors should also secure all rights necessary before
     applying our licenses so that the public can reuse the
     material as expected. Licensors should clearly mark any
     material not subject to the license. This includes other CC-
     licensed material, or material used under an exception or
     limitation to copyright. More considerations for licensors:
    wiki.creativecommons.org/Considerations_for_licensors

     Considerations for the public: By using one of our public
     licenses, a licensor grants the public permission to use the
     licensed material under specified terms and conditions. If
     the licensor's permission is not necessary for any reason--for
     example, because of any applicable exception or limitation to
     copyright--then that use is not regulated by the license. Our
     licenses grant only permissions under copyright and certain
     other rights that a licensor has authority to grant. Use of
     the licensed material may still be restricted for other
     reasons, including because others have copyright or other
     rights in the material. A licensor may make special requests,
     such as asking that all changes be marked or described.
     Although not required by our licenses, you are encouraged to
     respect those requests where reasonable. More considerations
     for the public:
    wiki.creativecommons.org/Considerations_for_licensees

=======================================================================

Creative Commons Attribution-NonCommercial-ShareAlike 4.0 International
Public License

By exercising the Licensed Rights (defined below), You accept and agree
to be bound by the terms and conditions of this Creative Commons
Attribution-NonCommercial-ShareAlike 4.0 International Public License
("Public License"). To the extent this Public License may be
interpreted as a contract, You are granted the Licensed Rights in
consideration of Your acceptance of these terms and conditions, and the
Licensor grants You such rights in consideration of benefits the
Licensor receives from making the Licensed Material available under
these terms and conditions.


Section 1 -- Definitions.

  a. Adapted Material means material subject to Copyright and Similar
     Rights that is derived from or based upon the Licensed Material
     and in which the Licensed Material is translated, altered,
     arranged, transformed, or otherwise modified in a manner requiring
     permission under the Copyright and Similar Rights held by the
     Licensor. For purposes of this Public License, where the Licensed
     Material is a musical work, performance, or sound recording,
     Adapted Material is always produced where the Licensed Material is
     synched in timed relation with a moving image.

  b. Adapter's License means the license You apply to Your Copyright
     and Similar Rights in Your contributions to Adapted Material in
     accordance with the terms and conditions of this Public License.

  c. BY-NC-SA Compatible License means a license listed at
     creativecommons.org/compatiblelicenses, approved by Creative
     Commons as essentially the equivalent of this Public License.

  d. Copyright and Similar Rights means copyright and/or similar rights
     closely related to copyright including, without limitation,
     performance, broadcast, sound recording, and Sui Generis Database
     Rights, without regard to how the rights are labeled or
     categorized. For purposes of this Public License, the rights
     specified in Section 2(b)(1)-(2) are not Copyright and Similar
     Rights.

  e. Effective Technological Measures means those measures that, in the
     absence of proper authority, may not be circumvented under laws
     fulfilling obligations under Article 11 of the WIPO Copyright
     Treaty adopted on December 20, 1996, and/or similar international
     agreements.

  f. Exceptions and Limitations means fair use, fair dealing, and/or
     any other exception or limitation to Copyright and Similar Rights
     that applies to Your use of the Licensed Material.

  g. License Elements means the license attributes listed in the name
     of a Creative Commons Public License. The License Elements of this
     Public License are Attribution, NonCommercial, and ShareAlike.

  h. Licensed Material means the artistic or literary work, database,
     or other material to which the Licensor applied this Public
     License.

  i. Licensed Rights means the rights granted to You subject to the
     terms and conditions of this Public License, which are limited to
     all Copyright and Similar Rights that apply to Your use of the
     Licensed Material and that the Licensor has authority to license.

  j. Licensor means the individual(s) or entity(ies) granting rights
     under this Public License.

  k. NonCommercial means not primarily intended for or directed towards
     commercial advantage or monetary compensation. For purposes of
     this Public License, the exchange of the Licensed Material for
     other material subject to Copyright and Similar Rights by digital
     file-sharing or similar means is NonCommercial provided there is
     no payment of monetary compensation in connection with the
     exchange.

  l. Share means to provide material to the public by any means or
     process that requires permission under the Licensed Rights, such
     as reproduction, public display, public performance, distribution,
     dissemination, communication, or importation, and to make material
     available to the public including in ways that members of the
     public may access the material from a place and at a time
     individually chosen by them.

  m. Sui Generis Database Rights means rights other than copyright
     resulting from Directive 96/9/EC of the European Parliament and of
     the Council of 11 March 1996 on the legal protection of databases,
     as amended and/or succeeded, as well as other essentially
     equivalent rights anywhere in the world.

  n. You means the individual or entity exercising the Licensed Rights
     under this Public License. Your has a corresponding meaning.


Section 2 -- Scope.

  a. License grant.

       1. Subject to the terms and conditions of this Public License,
          the Licensor hereby grants You a worldwide, royalty-free,
          non-sublicensable, non-exclusive, irrevocable license to
          exercise the Licensed Rights in the Licensed Material to:

            a. reproduce and Share the Licensed Material, in whole or
               in part, for NonCommercial purposes only; and

            b. produce, reproduce, and Share Adapted Material for
               NonCommercial purposes only.

       2. Exceptions and Limitations. For the avoidance of doubt, where
          Exceptions and Limitations apply to Your use, this Public
          License does not apply, and You do not need to comply with
          its terms and conditions.

       3. Term. The term of this Public License is specified in Section
          6(a).

       4. Media and formats; technical modifications allowed. The
          Licensor authorizes You to exercise the Licensed Rights in
          all media and formats whether now known or hereafter created,
          and to make technical modifications necessary to do so. The
          Licensor waives and/or agrees not to assert any right or
          authority to forbid You from making technical modifications
          necessary to exercise the Licensed Rights, including
          technical modifications necessary to circumvent Effective
          Technological Measures. For purposes of this Public License,
          simply making modifications authorized by this Section 2(a)
          (4) never produces Adapted Material.

       5. Downstream recipients.

            a. Offer from the Licensor -- Licensed Material. Every
               recipient of the Licensed Material automatically
               receives an offer from the Licensor to exercise the
               Licensed Rights under the terms and conditions of this
               Public License.

            b. Additional offer from the Licensor -- Adapted Material.
               Every recipient of Adapted Material from You
               automatically receives an offer from the Licensor to
               exercise the Licensed Rights in the Adapted Material
               under the conditions of the Adapter's License You apply.

            c. No downstream restrictions. You may not offer or impose
               any additional or different terms or conditions on, or
               apply any Effective Technological Measures to, the
               Licensed Material if doing so restricts exercise of the
               Licensed Rights by any recipient of the Licensed
               Material.

       6. No endorsement. Nothing in this Public License constitutes or
          may be construed as permission to assert or imply that You
          are, or that Your use of the Licensed Material is, connected
          with, or sponsored, endorsed, or granted official status by,
          the Licensor or others designated to receive attribution as
          provided in Section 3(a)(1)(A)(i).

  b. Other rights.

       1. Moral rights, such as the right of integrity, are not
          licensed under this Public License, nor are publicity,
          privacy, and/or other similar personality rights; however, to
          the extent possible, the Licensor waives and/or agrees not to
          assert any such rights held by the Licensor to the limited
          extent necessary to allow You to exercise the Licensed
          Rights, but not otherwise.

       2. Patent and trademark rights are not licensed under this
          Public License.

       3. To the extent possible, the Licensor waives any right to
          collect royalties from You for the exercise of the Licensed
          Rights, whether directly or through a collecting society
          under any voluntary or waivable statutory or compulsory
          licensing scheme. In all other cases the Licensor expressly
          reserves any right to collect such royalties, including when
          the Licensed Material is used other than for NonCommercial
          purposes.


Section 3 -- License Conditions.

Your exercise of the Licensed Rights is expressly made subject to the
following conditions.

  a. Attribution.

       1. If You Share the Licensed Material (including in modified
          form), You must:

            a. retain the following if it is supplied by the Licensor
               with the Licensed Material:

                 i. identification of the creator(s) of the Licensed
                    Material and any others designated to receive
                    attribution, in any reasonable manner requested by
                    the Licensor (including by pseudonym if
                    designated);

                ii. a copyright notice;

               iii. a notice that refers to this Public License;

                iv. a notice that refers to the disclaimer of
                    warranties;

                 v. a URI or hyperlink to the Licensed Material to the
                    extent reasonably practicable;

            b. indicate if You modified the Licensed Material and
               retain an indication of any previous modifications; and

            c. indicate the Licensed Material is licensed under this
               Public License, and include the text of, or the URI or
               hyperlink to, this Public License.

       2. You may satisfy the conditions in Section 3(a)(1) in any
          reasonable manner based on the medium, means, and context in
          which You Share the Licensed Material. For example, it may be
          reasonable to satisfy the conditions by providing a URI or
          hyperlink to a resource that includes the required
          information.
       3. If requested by the Licensor, You must remove any of the
          information required by Section 3(a)(1)(A) to the extent
          reasonably practicable.

  b. ShareAlike.

     In addition to the conditions in Section 3(a), if You Share
     Adapted Material You produce, the following conditions also apply.

       1. The Adapter's License You apply must be a Creative Commons
          license with the same License Elements, this version or
          later, or a BY-NC-SA Compatible License.

       2. You must include the text of, or the URI or hyperlink to, the
          Adapter's License You apply. You may satisfy this condition
          in any reasonable manner based on the medium, means, and
          context in which You Share Adapted Material.

       3. You may not offer or impose any additional or different terms
          or conditions on, or apply any Effective Technological
          Measures to, Adapted Material that restrict exercise of the
          rights granted under the Adapter's License You apply.


Section 4 -- Sui Generis Database Rights.

Where the Licensed Rights include Sui Generis Database Rights that
apply to Your use of the Licensed Material:

  a. for the avoidance of doubt, Section 2(a)(1) grants You the right
     to extract, reuse, reproduce, and Share all or a substantial
     portion of the contents of the database for NonCommercial purposes
     only;

  b. if You include all or a substantial portion of the database
     contents in a database in which You have Sui Generis Database
     Rights, then the database in which You have Sui Generis Database
     Rights (but not its individual contents) is Adapted Material,
     including for purposes of Section 3(b); and

  c. You must comply with the conditions in Section 3(a) if You Share
     all or a substantial portion of the contents of the database.

For the avoidance of doubt, this Section 4 supplements and does not
replace Your obligations under this Public License where the Licensed
Rights include other Copyright and Similar Rights.


Section 5 -- Disclaimer of Warranties and Limitation of Liability.

  a. UNLESS OTHERWISE SEPARATELY UNDERTAKEN BY THE LICENSOR, TO THE
     EXTENT POSSIBLE, THE LICENSOR OFFERS THE LICENSED MATERIAL AS-IS
     AND AS-AVAILABLE, AND MAKES NO REPRESENTATIONS OR WARRANTIES OF
     ANY KIND CONCERNING THE LICENSED MATERIAL, WHETHER EXPRESS,
     IMPLIED, STATUTORY, OR OTHER. THIS INCLUDES, WITHOUT LIMITATION,
     WARRANTIES OF TITLE, MERCHANTABILITY, FITNESS FOR A PARTICULAR
     PURPOSE, NON-INFRINGEMENT, ABSENCE OF LATENT OR OTHER DEFECTS,
     ACCURACY, OR THE PRESENCE OR ABSENCE OF ERRORS, WHETHER OR NOT
     KNOWN OR DISCOVERABLE. WHERE DISCLAIMERS OF WARRANTIES ARE NOT
     ALLOWED IN FULL OR IN PART, THIS DISCLAIMER MAY NOT APPLY TO YOU.

  b. TO THE EXTENT POSSIBLE, IN NO EVENT WILL THE LICENSOR BE LIABLE
     TO YOU ON ANY LEGAL THEORY (INCLUDING, WITHOUT LIMITATION,
     NEGLIGENCE) OR OTHERWISE FOR ANY DIRECT, SPECIAL, INDIRECT,
     INCIDENTAL, CONSEQUENTIAL, PUNITIVE, EXEMPLARY, OR OTHER LOSSES,
     COSTS, EXPENSES, OR DAMAGES ARISING OUT OF THIS PUBLIC LICENSE OR
     USE OF THE LICENSED MATERIAL, EVEN IF THE LICENSOR HAS BEEN
     ADVISED OF THE POSSIBILITY OF SUCH LOSSES, COSTS, EXPENSES, OR
     DAMAGES. WHERE A LIMITATION OF LIABILITY IS NOT ALLOWED IN FULL OR
     IN PART, THIS LIMITATION MAY NOT APPLY TO YOU.

  c. The disclaimer of warranties and limitation of liability provided
     above shall be interpreted in a manner that, to the extent
     possible, most closely approximates an absolute disclaimer and
     waiver of all liability.


Section 6 -- Term and Termination.

  a. This Public License applies for the term of the Copyright and
     Similar Rights licensed here. However, if You fail to comply with
     this Public License, then Your rights under this Public License
     terminate automatically.

  b. Where Your right to use the Licensed Material has terminated under
     Section 6(a), it reinstates:

       1. automatically as of the date the violation is cured, provided
          it is cured within 30 days of Your discovery of the
          violation; or

       2. upon express reinstatement by the Licensor.

     For the avoidance of doubt, this Section 6(b) does not affect any
     right the Licensor may have to seek remedies for Your violations
     of this Public License.

  c. For the avoidance of doubt, the Licensor may also offer the
     Licensed Material under separate terms or conditions or stop
     distributing the Licensed Material at any time; however, doing so
     will not terminate this Public License.

  d. Sections 1, 5, 6, 7, and 8 survive termination of this Public
     License.


Section 7 -- Other Terms and Conditions.

  a. The Licensor shall not be bound by any additional or different
     terms or conditions communicated by You unless expressly agreed.

  b. Any arrangements, understandings, or agreements regarding the
     Licensed Material not stated herein are separate from and
     independent of the terms and conditions of this Public License.


Section 8 -- Interpretation.

  a. For the avoidance of doubt, this Public License does not, and
     shall not be interpreted to, reduce, limit, restrict, or impose
     conditions on any use of the Licensed Material that could lawfully
     be made without permission under this Public License.

  b. To the extent possible, if any provision of this Public License is
     deemed unenforceable, it shall be automatically reformed to the
     minimum extent necessary to make it enforceable. If the provision
     cannot be reformed, it shall be severed from this Public License
     without affecting the enforceability of the remaining terms and
     conditions.

  c. No term or condition of this Public License will be waived and no
     failure to comply consented to unless expressly agreed to by the
     Licensor.

  d. Nothing in this Public License constitutes or may be interpreted
     as a limitation upon, or waiver of, any privileges and immunities
     that apply to the Licensor or You, including from the legal
     processes of any jurisdiction or authority.

=======================================================================

Creative Commons is not a party to its public
licenses. Notwithstanding, Creative Commons may elect to apply one of
its public licenses to material it publishes and in those instances
will be considered the “Licensor.” The text of the Creative Commons
public licenses is dedicated to the public domain under the CC0 Public
Domain Dedication. Except for the limited purpose of indicating that
material is shared under a Creative Commons public license or as
otherwise permitted by the Creative Commons policies published at
creativecommons.org/policies, Creative Commons does not authorize the
use of the trademark "Creative Commons" or any other trademark or logo
of Creative Commons without its prior written consent including,
without limitation, in connection with any unauthorized modifications
to any of its public licenses or any other arrangements,
understandings, or agreements concerning use of licensed material. For
the avoidance of doubt, this paragraph does not form part of the
public licenses.

Creative Commons may be contacted at creativecommons.org.



==> anc/LICENSES/Mathlib-Apache-2.0.txt <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "{}"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright {yyyy} {name of copyright owner}

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/MATHLIB_REVISION <==
d13f23b723b8a846827a245b89c10fc7d3f11612


==> anc/Monomial/BinetMinc.lean <==
import Monomial.Rectangular
import Monomial.PartitionAssignments
import Monomial.PartitionPolynomial
import Mathlib.LinearAlgebra.Matrix.Determinant.Basic

/-! A signed-permutation form of Binet--Minc, for an arbitrary number of rows.
The signed form is grouped by cycle partitions to obtain the paper's exact
factorial-weighted formula. -/

namespace Monomial

open Finset Matrix Equiv
open scoped Classical

noncomputable section

variable {α β R : Type*} [Fintype α] [Fintype β] [CommRing R]

omit [Fintype β] in
/-- The collision matrix has determinant one for an injection and zero otherwise. -/
theorem collision_determinant (f : α → β) :
    Matrix.det (Matrix.of (fun i j : α => if f i = f j then (1 : R) else 0)) =
      if Function.Injective f then 1 else 0 := by
  classical
  by_cases hf : Function.Injective f
  · rw [ite_eq_left hf]
    have hm : Matrix.of (fun i j : α => if f i = f j then (1 : R) else 0) =
        (1 : Matrix α α R) := by
      ext i j
      simp [Matrix.one_apply, hf.eq_iff]
    rw [hm, det_one]
  · rw [ite_eq_right hf]
    unfold Function.Injective at hf
    push Not at hf
    obtain ⟨i, j, hij, hne⟩ := hf
    apply det_zero_of_row_eq hne
    funext k
    simp [hij]

omit [Fintype β] in
/-- Signed cancellation in the stabilizer of a noninjective assignment. -/
theorem signed_stabilizer_sum (f : α → β) :
    (∑ σ : Equiv.Perm α,
      if ∀ i, f (σ i) = f i then ((Equiv.Perm.sign σ : ℤ) : R) else 0) =
        if Function.Injective f then 1 else 0 := by
  classical
  rw [← collision_determinant f, Matrix.det_apply']
  apply sum_congr rfl
  intro σ _
  by_cases hfix : ∀ i, f (σ i) = f i
  · simp [hfix]
  · rw [ite_eq_right hfix]
    push Not at hfix
    obtain ⟨i, hi⟩ := hfix
    have hp : (∏ j, if f (σ j) = f j then (1 : R) else 0) = 0 := by
      apply prod_eq_zero (mem_univ i)
      simp [hi]
    change 0 = ((Equiv.Perm.sign σ : ℤ) : R) *
      ∏ j, if f (σ j) = f j then (1 : R) else 0
    rw [hp, mul_zero]

theorem rectangularPermanent_as_function_sum (A : α → β → R) :
    rectangularPermanent A =
      ∑ f : α → β, if Function.Injective f then ∏ i, A i (f i) else 0 := by
  classical
  rw [← sum_filter]
  unfold rectangularPermanent
  apply sum_bij (fun (e : α ↪ β) _ => e.toFun)
  · intro e _
    exact mem_filter.mpr ⟨mem_univ _, e.injective⟩
  · intro e _ e' _ he
    exact Function.Embedding.ext (congrFun he)
  · intro f hf
    exact ⟨⟨f, (mem_filter.mp hf).2⟩, mem_univ _, rfl⟩
  · intro _ _
    rfl

/-- Binet--Minc before grouping by cycle partitions. The inner sum assigns
a column to each cycle of `σ`. This is a full identity for arbitrary finite
row and column types, over any commutative ring. -/
theorem rectangularPermanent_signed_permutations (A : α → β → R) :
    rectangularPermanent A =
      ∑ σ : Equiv.Perm α, ((Equiv.Perm.sign σ : ℤ) : R) *
        ∑ f : α → β, if ∀ i, f (σ i) = f i then ∏ i, A i (f i) else 0 := by
  classical
  rw [rectangularPermanent_as_function_sum]
  simp_rw [mul_sum, mul_ite, mul_zero]
  rw [sum_comm]
  apply sum_congr rfl
  intro f _
  have hfactor : (∑ σ : Equiv.Perm α,
      if ∀ i, f (σ i) = f i then ((Equiv.Perm.sign σ : ℤ) : R) * ∏ i, A i (f i)
      else 0) =
      (∑ σ : Equiv.Perm α,
        if ∀ i, f (σ i) = f i then ((Equiv.Perm.sign σ : ℤ) : R) else 0) *
          ∏ i, A i (f i) := by
    simp only [sum_mul, ite_mul, zero_mul]
  rw [hfactor, signed_stabilizer_sum (R := R) f]
  simp only [ite_mul, one_mul, zero_mul]

/-- The Binet--Minc identity (`thm:binet-minc`) in its factorial-weighted
set-partition form. In fact, it holds over every commutative ring, without
any restriction on the relative numbers of rows and columns. -/
theorem binet_minc (A : α → β → R) :
    rectangularPermanent A =
      ∑ P : Finpartition (univ : Finset α),
        binetMincCoefficient (R := R) P *
          ∏ I ∈ P.parts, ∑ j : β, ∏ i ∈ I, A i j := by
  classical
  let F (σ : Perm α) : R := ((Perm.sign σ : ℤ) : R) *
    ∑ f : α → β, if ∀ i, f (σ i) = f i then ∏ i, A i (f i) else 0
  have hreindex : (∑ σ : Perm α, F σ) =
      ∑ P : Finpartition (univ : Finset α),
        ∑ τ : BlockCycleData P, F (assembleHom P (fun I => (τ I).val)) := by
    calc
      _ = ∑ d : (P : Finpartition (univ : Finset α)) × BlockCycleData P,
          F (blockCyclesEquivPerm d) := by
        exact (Fintype.sum_equiv blockCyclesEquivPerm _ F (fun _ => rfl)).symm
      _ = _ := by rw [Fintype.sum_sigma]; rfl
  rw [rectangularPermanent_signed_permutations]
  change (∑ σ : Perm α, F σ) = _
  rw [hreindex]
  apply sum_congr rfl
  intro P _
  let B : R := ∏ I : P.parts, ∑ j : β, ∏ x : I.val, A x.val j
  have hF (τ : BlockCycleData P) :
      F (assembleHom P (fun I => (τ I).val)) =
        (-1 : R) ^ (Fintype.card α - P.parts.card) * B := by
    dsimp only [F]
    rw [invariant_assignment_sum P _ (fun I => (τ I).property) A,
      sign_assemble_cycles P _ (fun I => (τ I).property)]
    simp [B]
  simp_rw [hF]
  rw [sum_const, nsmul_eq_mul, card_univ, card_blockCycleData]
  dsimp only [B]
  have hB : (∏ I : P.parts, ∑ j : β, ∏ x : I.val, A x.val j) =
      ∏ I ∈ P.parts, ∑ j : β, ∏ i ∈ I, A i j := by
    calc
      _ = ∏ I : P.parts, ∑ j : β, ∏ i ∈ I.val, A i j := by
        apply prod_congr rfl
        intro I _
        apply sum_congr rfl
        intro j _
        exact prod_coe_sort I.val (fun i => A i j)
      _ = _ := prod_coe_sort P.parts (fun I : Finset α => ∑ j : β, ∏ i ∈ I, A i j)
  rw [hB]
  simp only [binetMincCoefficient, card_univ, Nat.cast_prod]
  ring

end

end Monomial


==> anc/Monomial/CyclePartitions.lean <==
import Mathlib.GroupTheory.Perm.Centralizer
import Mathlib.Order.Partition.Finpartition
import Lean.Elab.Tactic.Omega
import Mathlib.Tactic.Choose
import Mathlib.Tactic.Convert
import Mathlib.Tactic.Ext
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.FinCases
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

/-! Cyclic permutations on the blocks of a finite partition. -/

namespace Monomial

open Equiv Equiv.Perm Finset
open scoped Classical

noncomputable section

variable {α : Type*} [Fintype α]

/-- A single orbit, allowing the identity on a singleton or empty type. -/
def FullCycle (σ : Perm α) : Prop := ∀ x y, σ.SameCycle x y

theorem fullCycle_iff_cycleType [DecidableEq α] (hn : 2 ≤ Fintype.card α) (σ : Perm α) :
    FullCycle σ ↔ σ.cycleType = {Fintype.card α} := by
  have : Nontrivial α := Fintype.one_lt_card_iff_nontrivial.mp (by omega)
  constructor
  · intro h
    have hne (x : α) : σ x ≠ x := by
      obtain ⟨y, hy⟩ := exists_ne x
      intro hx
      exact hy (h x y |>.eq_of_left hx).symm
    have hs : σ.support = univ := by
      ext x
      simp [hne x]
    obtain ⟨x⟩ := (inferInstance : Nonempty α)
    have hc : σ.IsCycle := ⟨x, hne x, fun y _ => h x y⟩
    rw [hc.cycleType, hs, card_univ]
  · intro h
    have hc : σ.IsCycle := card_cycleType_eq_one.mp (by simp [h])
    have hcard : σ.support.card = Fintype.card α := by
      simpa [h] using σ.sum_cycleType.symm
    have hs : σ.support = univ := eq_univ_of_card σ.support hcard
    intro x y
    exact hc.sameCycle (mem_support.mp (hs ▸ mem_univ x))
      (mem_support.mp (hs ▸ mem_univ y))

/-- There are `(n-1)!` cyclic orderings on a nonempty block of `n` labelled elements. -/
theorem card_fullCycle : Fintype.card {σ : Perm α // FullCycle σ} =
    (Fintype.card α - 1).factorial := by
  classical
  by_cases hn : 2 ≤ Fintype.card α
  · rw [Fintype.subtype_card]
    have hfilter : (univ : Finset (Perm α)).filter FullCycle =
        univ.filter (fun σ => σ.cycleType = {Fintype.card α}) := by
      ext σ
      simp only [mem_filter, mem_univ, true_and, fullCycle_iff_cycleType hn]
    rw [hfilter, card_of_cycleType_singleton hn le_rfl, Nat.choose_self, mul_one]
  · have : Subsingleton α := Fintype.card_le_one_iff_subsingleton.mp (by omega)
    have hfull : ∀ σ : Perm α, FullCycle σ := fun σ x y => (Subsingleton.elim x y).sameCycle σ
    have hsub : Fintype.card α - 1 = 0 := by omega
    simp [Fintype.subtype_card, hfull, hsub]

theorem sign_fullCycle [DecidableEq α] (σ : Perm α) (hσ : FullCycle σ) :
    sign σ = (-1 : ℤˣ) ^ (Fintype.card α - 1) := by
  by_cases hn : 2 ≤ Fintype.card α
  · rw [sign_of_cycleType, (fullCycle_iff_cycleType hn σ).mp hσ]
    simp only [Multiset.sum_singleton, Multiset.card_singleton]
    have h : Fintype.card α + 1 = (Fintype.card α - 1) + 2 := by omega
    rw [h, pow_add]
    norm_num
  · have : Subsingleton α := Fintype.card_le_one_iff_subsingleton.mp (by omega)
    have hs : σ = 1 := Subsingleton.elim _ _
    have hsub : Fintype.card α - 1 = 0 := by omega
    simp [hs, hsub]

/-- The finite orbit partition includes fixed-point singleton blocks. -/
def cyclePartition (σ : Perm α) : Finpartition (univ : Finset α) :=
  Finpartition.ofSetoid (Equiv.Perm.SameCycle.setoid σ)

@[simp] theorem mem_cyclePartition_part (σ : Perm α) (x y : α) :
    y ∈ (cyclePartition σ).part x ↔ σ.SameCycle x y :=
  Finpartition.mem_part_ofSetoid_iff_rel

theorem cyclePartition_part_apply (σ : Perm α) (x : α) :
    (cyclePartition σ).part (σ x) = (cyclePartition σ).part x := by
  ext y
  simp only [mem_cyclePartition_part, sameCycle_apply_left]

theorem cyclePartition_block_invariant (σ : Perm α)
    (I : (cyclePartition σ).parts) (x : α) : σ x ∈ I.val ↔ x ∈ I.val := by
  rw [← (cyclePartition σ).part_eq_iff_mem I.property,
    cyclePartition_part_apply, (cyclePartition σ).part_eq_iff_mem I.property]

def cycleRestriction (σ : Perm α) (I : (cyclePartition σ).parts) : Perm I.val :=
  σ.subtypePerm (cyclePartition_block_invariant σ I)

theorem fullCycle_cycleRestriction (σ : Perm α) (I : (cyclePartition σ).parts) :
    FullCycle (cycleRestriction σ I) := by
  intro x y
  apply sameCycle_subtypePerm.mpr
  apply (mem_cyclePartition_part σ x.val y.val).mp
  rw [(cyclePartition σ).part_eq_of_mem I.property x.property]
  exact y.property

def univFinsetEquiv : (univ : Finset α) ≃ α where
  toFun := Subtype.val
  invFun x := ⟨x, mem_univ x⟩
  left_inv _ := rfl
  right_inv _ := rfl

def partitionEquiv (P : Finpartition (univ : Finset α)) : α ≃ Σ I : P.parts, I.val :=
  univFinsetEquiv.symm.trans P.equivSigmaParts

@[simp] theorem partitionEquiv_symm_apply (P : Finpartition (univ : Finset α))
    (I : P.parts) (x : I.val) : (partitionEquiv P).symm ⟨I, x⟩ = x.val := rfl

theorem partitionEquiv_apply_of_mem (P : Finpartition (univ : Finset α))
    (I : P.parts) (x : I.val) : partitionEquiv P x.val = ⟨I, x⟩ := by
  apply (partitionEquiv P).symm.injective
  simp only [Equiv.symm_apply_apply, partitionEquiv_symm_apply]

/-- Assemble independent permutations of the partition blocks. -/
def assembleHom (P : Finpartition (univ : Finset α)) :
    ((I : P.parts) → Perm I.val) →* Perm α where
  toFun τ := (partitionEquiv P).symm.permCongr (Perm.sigmaCongrRight τ)
  map_one' := by
    ext x
    simp [Equiv.permCongr_apply]
  map_mul' τ υ := by
    ext x
    simp only [Perm.mul_apply, Equiv.permCongr_apply, Equiv.symm_symm,
      Equiv.apply_symm_apply]
    rfl

theorem assembleHom_apply (P : Finpartition (univ : Finset α))
    (τ : (I : P.parts) → Perm I.val) (I : P.parts) (x : I.val) :
    assembleHom P τ x.val = (τ I x).val := by
  simp [assembleHom, Equiv.permCongr_apply, partitionEquiv_apply_of_mem]

theorem assembleHom_zpow_apply (P : Finpartition (univ : Finset α))
    (τ : (I : P.parts) → Perm I.val) (I : P.parts) (x : I.val) (z : ℤ) :
    (assembleHom P τ ^ z) x.val = ((τ I ^ z) x).val := by
  rw [← map_zpow, assembleHom_apply]
  rfl

theorem sameCycle_assemble_iff (P : Finpartition (univ : Finset α))
    (τ : (I : P.parts) → Perm I.val) (hτ : ∀ I, FullCycle (τ I)) (x y : α) :
    (assembleHom P τ).SameCycle x y ↔ P.part x = P.part y := by
  let I : P.parts := ⟨P.part x, P.part_mem.mpr (mem_univ x)⟩
  let xI : I.val := ⟨x, P.mem_part (mem_univ x)⟩
  constructor
  · rintro ⟨z, hz⟩
    have hy : y ∈ I.val := by
      rw [← hz, assembleHom_zpow_apply P τ I xI z]
      exact ((τ I ^ z) xI).property
    exact (P.part_eq_of_mem I.property hy).symm
  · intro h
    have hy : y ∈ I.val := by
      change y ∈ P.part x
      rw [h]
      exact P.mem_part (mem_univ y)
    obtain ⟨z, hz⟩ := hτ I xI ⟨y, hy⟩
    exact ⟨z, (assembleHom_zpow_apply P τ I xI z).trans (congrArg Subtype.val hz)⟩

theorem finpartition_ext_part {P Q : Finpartition (univ : Finset α)}
    (h : ∀ x, P.part x = Q.part x) : P = Q := by
  ext I
  constructor
  · intro hI
    obtain ⟨x, hx⟩ := P.nonempty_of_mem_parts hI
    rw [← P.part_eq_of_mem hI hx, h]
    exact Q.part_mem.mpr (mem_univ x)
  · intro hI
    obtain ⟨x, hx⟩ := Q.nonempty_of_mem_parts hI
    rw [← Q.part_eq_of_mem hI hx, ← h]
    exact P.part_mem.mpr (mem_univ x)

theorem cyclePartition_assemble (P : Finpartition (univ : Finset α))
    (τ : (I : P.parts) → Perm I.val) (hτ : ∀ I, FullCycle (τ I)) :
    cyclePartition (assembleHom P τ) = P := by
  apply finpartition_ext_part
  intro x
  ext y
  rw [mem_cyclePartition_part, sameCycle_assemble_iff P τ hτ,
    ← P.part_eq_iff_mem (P.part_mem.mpr (mem_univ x)), eq_comm]

theorem assemble_cycleRestriction (σ : Perm α) :
    assembleHom (cyclePartition σ) (cycleRestriction σ) = σ := by
  ext x
  let I : (cyclePartition σ).parts :=
    ⟨(cyclePartition σ).part x, (cyclePartition σ).part_mem.mpr (mem_univ x)⟩
  let xI : I.val := ⟨x, (cyclePartition σ).mem_part (mem_univ x)⟩
  change assembleHom (cyclePartition σ) (cycleRestriction σ) xI.val = σ xI.val
  rw [assembleHom_apply]
  rfl

abbrev BlockCycleData (P : Finpartition (univ : Finset α)) :=
  (I : P.parts) → {τ : Perm I.val // FullCycle τ}

def assembleCycleData (d : (P : Finpartition (univ : Finset α)) × BlockCycleData P) : Perm α :=
  assembleHom d.1 (fun I => (d.2 I).val)

theorem assembleCycleData_bijective : Function.Bijective (assembleCycleData (α := α)) := by
  constructor
  · rintro ⟨P, τ⟩ ⟨Q, υ⟩ h
    have hp : P = Q := by
      have hparts := congrArg cyclePartition h
      simpa only [assembleCycleData, cyclePartition_assemble _ _ (fun I => (τ I).property),
        cyclePartition_assemble _ _ (fun I => (υ I).property)] using hparts
    subst Q
    congr 1
    funext I
    apply Subtype.ext
    apply Equiv.ext
    intro x
    apply Subtype.ext
    have he := congrArg (fun σ : Perm α => σ x.val) h
    simpa only [assembleCycleData, assembleHom_apply] using he
  · intro σ
    refine ⟨⟨cyclePartition σ, fun I => ⟨cycleRestriction σ I, fullCycle_cycleRestriction σ I⟩⟩, ?_⟩
    exact assemble_cycleRestriction σ

/-- A permutation is exactly a set partition together with one cyclic ordering
of each block, including its fixed-point singleton blocks. -/
def blockCyclesEquivPerm :
    ((P : Finpartition (univ : Finset α)) × BlockCycleData P) ≃ Perm α :=
  Equiv.ofBijective assembleCycleData assembleCycleData_bijective

theorem natCard_fullCycle : Nat.card {σ : Perm α // FullCycle σ} =
    (Fintype.card α - 1).factorial := by
  rw [Nat.card_eq_fintype_card]
  exact card_fullCycle

theorem card_blockCycleData (P : Finpartition (univ : Finset α)) :
    Fintype.card (BlockCycleData P) = ∏ I ∈ P.parts, (I.card - 1).factorial := by
  rw [← Nat.card_eq_fintype_card]
  calc
    _ = ∏ I : P.parts, Nat.card {τ : Perm I.val // FullCycle τ} := Nat.card_pi
    _ = ∏ I : P.parts, (I.val.card - 1).factorial := by
      apply prod_congr rfl
      intro I _
      simpa only [Fintype.card_coe] using (natCard_fullCycle (α := I.val))
    _ = _ := prod_coe_sort P.parts (fun I : Finset α => (I.card - 1).factorial)

theorem assembleHom_mulSingle (P : Finpartition (univ : Finset α))
    (I : P.parts) (ρ : Perm I.val) :
    assembleHom P (Pi.mulSingle I ρ) = Perm.ofSubtype ρ := by
  ext x
  let J : P.parts := ⟨P.part x, P.part_mem.mpr (mem_univ x)⟩
  let xJ : J.val := ⟨x, P.mem_part (mem_univ x)⟩
  change assembleHom P (Pi.mulSingle I ρ) xJ.val = Perm.ofSubtype ρ xJ.val
  rw [assembleHom_apply]
  by_cases h : J = I
  · subst I
    simp only [Pi.mulSingle_eq_same]
    exact (Perm.ofSubtype_apply_of_mem ρ xJ.property).symm
  · have hx : x ∉ I.val := by
      intro hx
      apply h
      apply Subtype.ext
      exact P.part_eq_of_mem I.property hx
    rw [Pi.mulSingle_eq_of_ne h, Perm.one_apply, Perm.ofSubtype_apply_of_not_mem ρ hx]

/-- The sign of a permutation preserving the blocks is the product of its block signs. -/
theorem sign_assembleHom (P : Finpartition (univ : Finset α))
    (τ : (I : P.parts) → Perm I.val) :
    sign (assembleHom P τ) = ∏ I, sign (τ I) := by
  classical
  have hmain (s : Finset P.parts) : ∀ τ : (I : P.parts) → Perm I.val,
      (∀ I ∉ s, τ I = 1) → sign (assembleHom P τ) = ∏ I ∈ s, sign (τ I) := by
    induction s using Finset.induction_on with
    | empty =>
      intro τ hτ
      have he : τ = 1 := funext (fun I => hτ I (notMem_empty I))
      simp [he]
    | @insert I s hIs ih =>
      intro τ hτ
      let υ : (J : P.parts) → Perm J.val := Function.update τ I 1
      have hυ : ∀ J ∉ s, υ J = 1 := by
        intro J hJ
        by_cases hJI : J = I
        · subst J
          simp [υ]
        · simp only [υ, Function.update_of_ne hJI]
          exact hτ J (by simp [hJ, hJI])
      have he : τ = Pi.mulSingle I (τ I) * υ := by
        funext J
        by_cases hJI : J = I
        · subst J
          simp [υ]
        · simp [υ, hJI]
      calc
        _ = sign (assembleHom P (Pi.mulSingle I (τ I)) * assembleHom P υ) := by
          rw [← map_mul, ← he]
        _ = sign (τ I) * ∏ J ∈ s, sign (υ J) := by
          rw [Perm.sign_mul, assembleHom_mulSingle, sign_ofSubtype, ih υ hυ]
        _ = _ := by
          rw [prod_insert hIs]
          congr 1
          apply prod_congr rfl
          intro J hJ
          have hJI : J ≠ I := by intro h; subst J; exact hIs hJ
          simp [υ, hJI]
  exact hmain univ τ (by simp)

theorem sum_block_pred_card (P : Finpartition (univ : Finset α)) :
    (∑ I : P.parts, (I.val.card - 1)) = Fintype.card α - P.parts.card := by
  rw [sum_coe_sort P.parts (fun I : Finset α => I.card - 1),
    sum_tsub_distrib P.parts (fun I hI =>
    (P.nonempty_of_mem_parts hI).card_pos), P.sum_card_parts]
  simp

theorem sign_assemble_cycles (P : Finpartition (univ : Finset α))
    (τ : (I : P.parts) → Perm I.val) (hτ : ∀ I, FullCycle (τ I)) :
    sign (assembleHom P τ) = (-1 : ℤˣ) ^ (Fintype.card α - P.parts.card) := by
  rw [sign_assembleHom]
  calc
    _ = ∏ I : P.parts, (-1 : ℤˣ) ^ (I.val.card - 1) := by
      apply prod_congr rfl
      intro I _
      simpa only [Fintype.card_coe] using sign_fullCycle (τ I) (hτ I)
    _ = (-1 : ℤˣ) ^ (∑ I : P.parts, (I.val.card - 1)) := prod_pow_eq_pow_sum _ _ _
    _ = _ := congrArg _ (sum_block_pred_card P)

end

end Monomial


==> anc/Monomial/ForcedPairs.lean <==
import Mathlib.Order.Partition.Finpartition
import Lean.Elab.Tactic.Omega
import Mathlib.Tactic.Choose
import Mathlib.Tactic.Convert
import Mathlib.Tactic.Ext
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.FinCases
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

/-! The singleton/pair counting argument in the key extraction lemma.
The theorem is independent of all polynomial and complexity infrastructure. -/

namespace Monomial

open Finset

variable {α : Type*} [DecidableEq α] {s S : Finset α}

/-- In the extremal block count, forbidding singleton blocks on `S` forces every
block to be either an outside singleton or a pair contained in `S`.
This checks the counting step of `lem:reduction-to-blow-up-matchings-to-mbl`. -/
theorem forced_singletons_and_pairs (P : Finpartition s)
    (hforbid : ∀ x ∈ S, ({x} : Finset α) ∉ P.parts)
    (hcount : 2 * P.parts.card = s.card + (s \ S).card) :
    ∀ I ∈ P.parts,
      (I.card = 1 ∧ Disjoint I S) ∨ (I.card = 2 ∧ I ⊆ S) := by
  classical
  have hinter : ∑ I ∈ P.parts, (I ∩ (s \ S)).card = (s \ S).card := by
    have h := (P.restrict (show s \ S ≤ s from sdiff_subset)).sum_card_parts
    rw [P.sum_restrict (show s \ S ≤ s from sdiff_subset) card rfl] at h
    exact h
  have hlower : ∀ I ∈ P.parts, 2 ≤ I.card + (I ∩ (s \ S)).card := by
    intro I hI
    by_cases hi : I.card = 1
    · obtain ⟨x, rfl⟩ := card_eq_one.mp hi
      have hx : x ∉ S := fun hx => hforbid x hx hI
      have hxs : x ∈ s := P.subset hI (mem_singleton_self x)
      simp [hxs, hx]
    · have hp := (P.nonempty_of_mem_parts hI).card_pos
      omega
  have htotal : ∑ I ∈ P.parts, (I.card + (I ∩ (s \ S)).card) =
      2 * P.parts.card := by
    rw [sum_add_distrib, P.sum_card_parts, hinter, hcount]
  have heq : ∀ I ∈ P.parts, I.card + (I ∩ (s \ S)).card = 2 := by
    intro I hI
    by_contra hne
    have hlt := sum_lt_sum hlower ⟨I, hI, lt_of_le_of_ne (hlower I hI) (Ne.symm hne)⟩
    rw [htotal] at hlt
    simp [mul_comm] at hlt
  intro I hI
  have hcard := heq I hI
  have hpos := (P.nonempty_of_mem_parts hI).card_pos
  by_cases hi : I.card = 1
  · left
    refine ⟨hi, ?_⟩
    obtain ⟨x, rfl⟩ := card_eq_one.mp hi
    exact disjoint_singleton_left.mpr (fun hx => hforbid x hx hI)
  · right
    have hi2 : I.card = 2 := by omega
    refine ⟨hi2, ?_⟩
    have hempty : I ∩ (s \ S) = ∅ := card_eq_zero.mp (by omega)
    intro x hx
    by_contra hxS
    have : x ∈ I ∩ (s \ S) := mem_inter.mpr
      ⟨hx, mem_sdiff.mpr ⟨P.subset hI hx, hxS⟩⟩
    simp [hempty] at this

/-- Every position outside `S` occurs as its own singleton block. -/
theorem outside_singleton_mem (P : Finpartition s)
    (hforbid : ∀ x ∈ S, ({x} : Finset α) ∉ P.parts)
    (hcount : 2 * P.parts.card = s.card + (s \ S).card)
    {x : α} (hxs : x ∈ s) (hxS : x ∉ S) : {x} ∈ P.parts := by
  obtain ⟨I, hI, hxI⟩ := P.exists_mem hxs
  rcases forced_singletons_and_pairs P hforbid hcount I hI with h | h
  · obtain ⟨y, rfl⟩ := card_eq_one.mp h.1
    have hxy : x = y := mem_singleton.mp hxI
    simpa [hxy] using hI
  · exact (hxS (h.2 hxI)).elim

/-- The same statement with the paper's block count `k - W/2` and even `W`. -/
theorem forced_singletons_and_pairs_of_even (P : Finpartition s)
    (hS : S ⊆ s) (hW : Even S.card)
    (hforbid : ∀ x ∈ S, ({x} : Finset α) ∉ P.parts)
    (hdegree : P.parts.card = s.card - S.card / 2) :
    ∀ I ∈ P.parts,
      (I.card = 1 ∧ Disjoint I S) ∨ (I.card = 2 ∧ I ⊆ S) := by
  apply forced_singletons_and_pairs P hforbid
  obtain ⟨w, hw⟩ := hW
  have hle := card_le_card hS
  have hdiff := card_sdiff_of_subset hS
  omega

end Monomial


==> anc/Monomial/PartitionAssignments.lean <==
import Monomial.CyclePartitions
import Mathlib.Algebra.BigOperators.Ring.Finset

/-! Functions constant on partition blocks and factorization of their weighted sums. -/

namespace Monomial

open Equiv Equiv.Perm Finset
open scoped Classical

noncomputable section

variable {α β : Type*} [Fintype α]

def partIndex (P : Finpartition (univ : Finset α)) (x : α) : P.parts :=
  ⟨P.part x, P.part_mem.mpr (mem_univ x)⟩

def blockRepresentative (P : Finpartition (univ : Finset α)) (I : P.parts) : I.val :=
  ⟨(P.nonempty_of_mem_parts I.property).choose, (P.nonempty_of_mem_parts I.property).choose_spec⟩

theorem partIndex_representative (P : Finpartition (univ : Finset α)) (I : P.parts) :
    partIndex P (blockRepresentative P I).val = I := by
  apply Subtype.ext
  exact P.part_eq_of_mem I.property (blockRepresentative P I).property

def BlockConstant (P : Finpartition (univ : Finset α)) (f : α → β) : Prop :=
  ∀ x y, P.part x = P.part y → f x = f y

def blockColouringEquiv (P : Finpartition (univ : Finset α)) :
    (P.parts → β) ≃ {f : α → β // BlockConstant P f} where
  toFun g := ⟨fun x => g (partIndex P x), fun x y h => congrArg g (Subtype.ext h)⟩
  invFun f I := f.val (blockRepresentative P I).val
  left_inv g := by
    funext I
    exact congrArg g (partIndex_representative P I)
  right_inv f := by
    apply Subtype.ext
    funext x
    exact f.property _ _ (congrArg Subtype.val (partIndex_representative P (partIndex P x)))

theorem invariant_constant_sameCycle (σ : Perm α) (f : α → β)
    (hf : ∀ x, f (σ x) = f x) {x y : α} (hxy : σ.SameCycle x y) : f x = f y := by
  have hpow (n : ℕ) (x : α) : f ((σ ^ n) x) = f x := by
    induction n with
    | zero => rfl
    | succ n ih => rw [pow_succ', Perm.mul_apply, hf, ih]
  obtain ⟨n, hn⟩ := hxy.exists_nat_pow_eq
  rw [← hn, hpow]

theorem invariant_assemble_iff (P : Finpartition (univ : Finset α))
    (τ : (I : P.parts) → Perm I.val) (hτ : ∀ I, FullCycle (τ I)) (f : α → β) :
    (∀ x, f (assembleHom P τ x) = f x) ↔ BlockConstant P f := by
  constructor
  · intro hf x y hxy
    exact invariant_constant_sameCycle _ f hf ((sameCycle_assemble_iff P τ hτ x y).mpr hxy)
  · intro hf x
    apply hf
    apply (sameCycle_assemble_iff P τ hτ _ _).mp
    simpa only [sameCycle_apply_left] using (SameCycle.rfl (f := assembleHom P τ) (x := x))

variable {R : Type*} [CommRing R]

theorem prod_partition_assignment (P : Finpartition (univ : Finset α))
    (A : α → β → R) (g : P.parts → β) :
    (∏ x, A x (g (partIndex P x))) =
      ∏ I : P.parts, ∏ x : I.val, A x.val (g I) := by
  calc
    _ = ∏ z : (I : P.parts) × I.val, A z.2.val (g z.1) := by
      apply Fintype.prod_equiv (partitionEquiv P)
      intro x
      rfl
    _ = _ := Fintype.prod_sigma _

variable [Fintype β]

theorem sum_blockConstant (P : Finpartition (univ : Finset α)) (wt : (α → β) → R) :
    (∑ f : α → β, if BlockConstant P f then wt f else 0) =
      ∑ g : P.parts → β, wt (fun x => g (partIndex P x)) := by
  classical
  symm
  rw [← sum_filter]
  apply sum_bij (fun g _ => (blockColouringEquiv P g).val)
  · intro g _
    exact mem_filter.mpr ⟨mem_univ _, (blockColouringEquiv P g).property⟩
  · intro g _ h _ hgh
    exact (blockColouringEquiv P).injective (Subtype.ext hgh)
  · intro f hf
    refine ⟨(blockColouringEquiv P).symm ⟨f, (mem_filter.mp hf).2⟩, mem_univ _, ?_⟩
    exact congrArg Subtype.val ((blockColouringEquiv P).apply_symm_apply _)
  · intro _ _
    rfl

/-- An invariant assignment chooses one column independently for each cycle block. -/
theorem invariant_assignment_sum (P : Finpartition (univ : Finset α))
    (τ : (I : P.parts) → Perm I.val) (hτ : ∀ I, FullCycle (τ I)) (A : α → β → R) :
    (∑ f : α → β, if ∀ x, f (assembleHom P τ x) = f x then ∏ x, A x (f x) else 0) =
      ∏ I : P.parts, ∑ j : β, ∏ x : I.val, A x.val j := by
  simp_rw [invariant_assemble_iff P τ hτ]
  rw [sum_blockConstant]
  simp_rw [prod_partition_assignment]
  exact (Fintype.prod_sum (fun I : P.parts => fun j : β => ∏ x : I.val, A x.val j)).symm

end

end Monomial


==> anc/Monomial/PartitionPolynomial.lean <==
import Monomial.ForcedPairs
import Mathlib.RingTheory.MvPolynomial.Homogeneous

/-! Set-partition expressions, their homogeneous components, and singleton killing.
This develops the right-hand side used by the full Binet--Minc identity,
proved separately in `BinetMinc.lean`. -/

namespace Monomial

open Finset MvPolynomial

noncomputable section

variable {α R : Type*} [DecidableEq α] [CommRing R] {s : Finset α}

def partitionTerm (labels : α → ℕ) (c : R) (P : Finpartition s) : MvPolynomial ℕ R :=
  C c * ∏ I ∈ P.parts, X (∑ x ∈ I, labels x)

/-- The coefficient belonging to a partition in the Binet--Minc formula. -/
def binetMincCoefficient (P : Finpartition s) : R :=
  (-1) ^ (s.card - P.parts.card) * ∏ I ∈ P.parts, ((I.card - 1).factorial : R)

def partitionPolynomial (labels : α → ℕ) (c : Finpartition s → R) : MvPolynomial ℕ R :=
  ∑ P : Finpartition s, partitionTerm labels (c P) P

theorem partitionTerm_homogeneous (labels : α → ℕ) (c : R) (P : Finpartition s) :
    (partitionTerm labels c P).IsHomogeneous P.parts.card := by
  unfold partitionTerm
  apply IsHomogeneous.C_mul
  simpa using IsHomogeneous.prod P.parts
    (fun I => (X (∑ x ∈ I, labels x) : MvPolynomial ℕ R)) (fun _ => 1)
    (fun _ _ => isHomogeneous_X R _)

/-- Degree in the power-sum variables counts blocks, regardless of part labels. -/
theorem homogeneousComponent_partitionPolynomial
    (labels : α → ℕ) (c : Finpartition s → R) (m : ℕ) :
    homogeneousComponent m (partitionPolynomial labels c) =
      ∑ P : Finpartition s,
        if m = P.parts.card then partitionTerm labels (c P) P else 0 := by
  unfold partitionPolynomial
  rw [map_sum]
  apply sum_congr rfl
  intro P _
  exact homogeneousComponent_of_mem (partitionTerm_homogeneous labels (c P) P)

/-- Specialize precisely the selected power-sum variables to zero. -/
def killVariables (Y : Finset ℕ) : MvPolynomial ℕ R →ₐ[R] MvPolynomial ℕ R :=
  aeval (fun j => if j ∈ Y then 0 else X j)

@[simp] theorem killVariables_C (Y : Finset ℕ) (r : R) :
    killVariables (R := R) Y (C r) = C r := by
  simp [killVariables]

@[simp] theorem killVariables_X (Y : Finset ℕ) (j : ℕ) :
    killVariables (R := R) Y (X j) = if j ∈ Y then 0 else X j := by
  simp [killVariables]

theorem kill_partitionTerm_of_singleton (labels : α → ℕ) (c : R)
    (P : Finpartition s) (Y : Finset ℕ) {x : α}
    (hx : {x} ∈ P.parts) (hlabels : labels x ∈ Y) :
    killVariables Y (partitionTerm labels c P) = 0 := by
  unfold partitionTerm
  rw [map_mul, map_prod]
  have hprod : (∏ I ∈ P.parts,
      killVariables (R := R) Y (X (∑ x ∈ I, labels x))) = 0 := by
    apply prod_eq_zero hx
    simp [hlabels]
  rw [hprod, mul_zero]

/-- After homogeneous extraction and specialization, singleton-forbidden
partitions are the only terms that need to be retained. -/
theorem kill_homogeneous_partitionPolynomial
    (labels : α → ℕ) (c : Finpartition s → R) (m : ℕ) (Y : Finset ℕ) :
    killVariables Y (homogeneousComponent m (partitionPolynomial labels c)) =
      ∑ P : Finpartition s,
        if m = P.parts.card ∧ (∀ x ∈ s, labels x ∈ Y → {x} ∉ P.parts)
        then killVariables Y (partitionTerm labels (c P) P) else 0 := by
  classical
  rw [homogeneousComponent_partitionPolynomial, map_sum]
  apply sum_congr rfl
  intro P _
  by_cases hm : m = P.parts.card
  · simp only [hm, ite_true, true_and]
    by_cases hf : ∀ x ∈ s, labels x ∈ Y → {x} ∉ P.parts
    · rw [ite_eq_left hf]
    · simp only [hf, ite_false]
      push Not at hf
      obtain ⟨x, _, hlabels, hx⟩ := hf
      exact kill_partitionTerm_of_singleton labels (c P) P Y hx hlabels
  · simp [hm]

/-- The surviving partition terms at the paper's chosen degree have exactly
the required singleton/pair structure. Labels can repeat arbitrarily. -/
theorem extracted_partition_structure (labels : α → ℕ) (Y : Finset ℕ)
    (P : Finpartition s)
    (heven : Even (s.filter (fun x => labels x ∈ Y)).card)
    (hdegree : P.parts.card = s.card - (s.filter (fun x => labels x ∈ Y)).card / 2)
    (hsurvive : ∀ x ∈ s, labels x ∈ Y → {x} ∉ P.parts) :
    ∀ I ∈ P.parts,
      (I.card = 1 ∧ ∀ x ∈ I, labels x ∉ Y) ∨
      (I.card = 2 ∧ ∀ x ∈ I, labels x ∈ Y) := by
  have h := forced_singletons_and_pairs_of_even P (filter_subset _ _) heven
    (by intro x hx; exact hsurvive x (mem_filter.mp hx).1 (mem_filter.mp hx).2) hdegree
  intro I hI
  rcases h I hI with hi | hi
  · left
    refine ⟨hi.1, ?_⟩
    intro x hx hlabels
    exact disjoint_left.mp hi.2 hx (mem_filter.mpr ⟨P.subset hI hx, hlabels⟩)
  · right
    exact ⟨hi.1, fun _ hx => (mem_filter.mp (hi.2 hx)).2⟩

/-- Singleton and pair blocks contribute factorial factors `0!` and `1!` only. -/
theorem binetMincCoefficient_eq_sign (P : Finpartition s)
    (hsmall : ∀ I ∈ P.parts, I.card = 1 ∨ I.card = 2) :
    binetMincCoefficient (R := R) P = (-1 : R) ^ (s.card - P.parts.card) := by
  unfold binetMincCoefficient
  have hf : (∏ I ∈ P.parts, ((I.card - 1).factorial : R)) = 1 := by
    apply prod_eq_one
    intro I hI
    rcases hsmall I hI with h | h <;> simp [h]
  rw [hf, mul_one]

/-- All surviving terms in the extraction have the same sign. -/
theorem extracted_coefficient_eq_sign (P : Finpartition s) {S : Finset α}
    (hS : S ⊆ s) (heven : Even S.card)
    (hdegree : P.parts.card = s.card - S.card / 2)
    (hforbid : ∀ x ∈ S, ({x} : Finset α) ∉ P.parts) :
    binetMincCoefficient (R := R) P = (-1 : R) ^ (S.card / 2) := by
  have hshape := forced_singletons_and_pairs_of_even P hS heven hforbid hdegree
  rw [binetMincCoefficient_eq_sign P (by
    intro I hI
    exact (hshape I hI).imp And.left And.left), hdegree]
  have hle := card_le_card hS
  congr 1
  omega

theorem extracted_coefficient_ne_zero [Nontrivial R] (P : Finpartition s) {S : Finset α}
    (hS : S ⊆ s) (heven : Even S.card)
    (hdegree : P.parts.card = s.card - S.card / 2)
    (hforbid : ∀ x ∈ S, ({x} : Finset α) ∉ P.parts) :
    binetMincCoefficient (R := R) P ≠ 0 := by
  rw [extracted_coefficient_eq_sign P hS heven hdegree hforbid]
  rcases neg_one_pow_eq_or R (S.card / 2) with h | h <;> simp [h]

end

end Monomial


==> anc/Monomial/Rectangular.lean <==
import Mathlib.Tactic.LinearCombination
import Mathlib.Logic.Embedding.Set
import Mathlib.Data.Fintype.BigOperators
import Mathlib.Algebra.BigOperators.Ring.Finset
import Lean.Elab.Tactic.Omega
import Mathlib.Tactic.Choose
import Mathlib.Tactic.Convert
import Mathlib.Tactic.Ext
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.FinCases
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

/-! Rectangular permanents as sums over injective assignments.
The general collision recurrence is the algebraic starting point for Binet--Minc. -/

namespace Monomial

open Finset
open scoped Classical

noncomputable section

variable {α β R : Type*} [Fintype α] [Fintype β] [CommRing R]

/-- Each injection assigns the labelled rows to distinct columns. -/
def rectangularPermanent (A : α → β → R) : R :=
  ∑ f : α ↪ β, ∏ i, A i (f i)

/-- Separate the newly added row from an injective assignment of the other rows. -/
theorem rectangularPermanent_option (A : Option α → β → R) :
    rectangularPermanent A =
      ∑ f : α ↪ β, (∑ j : {j // j ∉ Set.range f}, A none j.val) *
        ∏ i, A (some i) (f i) := by
  classical
  unfold rectangularPermanent
  calc
    _ = ∑ p : (f : α ↪ β) × {j // j ∉ Set.range f},
        A none p.2.val * ∏ i, A (some i) (p.1 i) := by
      apply Fintype.sum_equiv (Function.Embedding.optionEmbeddingEquiv α β)
      intro f
      simp only [Fintype.prod_option]
      rfl
    _ = _ := by
      rw [Fintype.sum_sigma]
      apply sum_congr rfl
      intro f _
      rw [sum_mul]

/-- Multiplying a single row by a column-dependent weight inserts that weight
at the column chosen for that row. -/
theorem rectangularPermanent_update (A : α → β → R) (r : β → R) (i : α) :
    rectangularPermanent (Function.update A i (fun j => r j * A i j)) =
      ∑ f : α ↪ β, r (f i) * ∏ j, A j (f j) := by
  classical
  unfold rectangularPermanent
  apply sum_congr rfl
  intro f _
  have heq : (fun j => Function.update A i (fun k => r k * A i k) j (f j)) =
      fun j => (if j = i then r (f j) else 1) * A j (f j) := by
    funext j
    by_cases h : j = i <;> simp [h]
  rw [heq, prod_mul_distrib]
  simp

/-- The row-collision recurrence underlying Binet--Minc: all choices for a new
row, minus the choices colliding with one of the already assigned rows. -/
theorem rectangularPermanent_collision (A : α → β → R) (r : β → R) :
    rectangularPermanent (Option.elim' r A) =
      (∑ j, r j) * rectangularPermanent A -
        ∑ i, rectangularPermanent (Function.update A i (fun j => r j * A i j)) := by
  classical
  have hcompl (f : α ↪ β) :
      (∑ j : {j // j ∉ Set.range f}, r j.val) = (∑ j, r j) - ∑ i, r (f i) := by
    have hsum : (∑ j : Set.range f, r j.val) +
        (∑ j : {j // j ∉ Set.range f}, r j.val) = ∑ j, r j := by
      convert! Fintype.sum_subtype_add_sum_subtype (fun j : β => j ∈ Set.range f) r
    have hrange : (∑ j : Set.range f, r j.val) = ∑ i, r (f i) := by
      symm
      apply Fintype.sum_equiv (Equiv.ofInjective f f.injective)
      intro i
      rfl
    rw [hrange] at hsum
    linear_combination hsum
  rw [rectangularPermanent_option]
  simp only [Option.elim'_none, Option.elim'_some, hcompl, sub_mul, sum_sub_distrib,
    rectangularPermanent_update]
  rw [sum_comm]
  unfold rectangularPermanent
  simp_rw [mul_sum, sum_mul]

end

end Monomial


==> anc/PROVENANCE.txt <==
PACKAGE PROVENANCE — VERSION 1.0.1, 2026-11-02

This arXiv companion package is based on the portable version 1.0.0
verified on 2026-10-30. All 61 original Permanent modules and all six
bundled Monomial modules are preserved byte for byte from that release.
The portable release already contained narrowly scoped import/proof-step
adjustments in ABP.lean, Canonical.lean, Counting.lean, and
EndpointCounting.lean, to remove machine-specific dependency assumptions.
Those verified adjustments are retained.

Changes in this companion package:
* Add Permanent/PaperQuote.lean from the working formalization. It proves
  the compact integer-matrix theorem quoted in the current paper.
* Import that module from Permanent.lean and type-check its theorem in
  Audit.lean. The underlying Permanent.main_abp and its proof are unchanged.
* Update the paper title, scope explanation, citation, and verification
  documentation. Remove service-specific upload instructions and metadata.
* Retain the existing licenses, pinned Lean/mathlib versions, bundled
  dependency closure, checksum verifier, and optional certificate generator.

The formalization concerns an earlier atomic-star/capped-residual
construction. It is not a formalization of the current paper's algorithmic
running-time argument or 280-cutoff appendix. The proved exponent 0.999994
still implies the current paper's ABP existence bound.

The paper source identified in the original release was
permanent-multiscale-v2.tex, SHA-256
  e426a00d02b301ef8487e362b364a43194426edc638ebf0eeb1775cda96ffe1e
This is the historical proof target, not a hash of the current paper.


==> anc/Permanent.lean <==
import Permanent.ABP
import Permanent.Canonical
import Permanent.Counting
import Permanent.BinetMinc
import Permanent.PrefixCounting
import Permanent.EndpointCounting
import Permanent.TailDeletion
import Permanent.StateCounting
import Permanent.CutoffMass
import Permanent.ClassAutomaton
import Permanent.WeightedDAG
import Permanent.ClassGraph
import Permanent.ClassGraphSize
import Permanent.CompletionWeights
import Permanent.CompletionPolynomial
import Permanent.ElementaryConstants
import Permanent.ClassDecomposition
import Permanent.PartitionRelabel
import Permanent.PartitionSplit
import Permanent.CompletionRelabel
import Permanent.PruningSafety
import Permanent.PartitionRefinement
import Permanent.PartitionWeight
import Permanent.MarkedAssignment
import Permanent.MarkedClassSum
import Permanent.FiniteMarkedAssignment
import Permanent.FiniteMarkedClass
import Permanent.FiniteContinuation
import Permanent.FinitePin
import Permanent.SubsetRelabel
import Permanent.FiniteRelabel
import Permanent.MarkedRealization
import Permanent.RealizationInvariant
import Permanent.RealizationTransitions
import Permanent.StateContinuation
import Permanent.StateRealizationTransitions
import Permanent.DirectCompletion
import Permanent.ChoiceReindex
import Permanent.ChoiceValues
import Permanent.StateChoiceRecurrence
import Permanent.WeightedDAGMap
import Permanent.RejectedContinuation
import Permanent.ClassGraphCertificate
import Permanent.DirectGraphCorrect
import Permanent.ResidualZero
import Permanent.ScheduleMass

import Permanent.ClassAssembly
import Permanent.ElementaryDAG
import Permanent.BinaryConstant
import Permanent.EdgeExpansion
import Permanent.ElementaryProgram
import Permanent.ProgramOperations
import Permanent.ClassExpansion
import Permanent.MultiscaleABP
import Permanent.ExponentialRate
import Permanent.LogIntervals
import Permanent.StateRates
import Permanent.RateCertificate
import Permanent.SelectedStateBounds
import Permanent.PolynomialOverhead
import Permanent.MainTheorem
import Permanent.PaperQuote


==> anc/Permanent/ABP.lean <==
import Mathlib.Data.Fintype.Perm
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Algebra.MvPolynomial.Eval
import Mathlib.Data.Fintype.BigOperators
import Lean.Elab.Tactic.Omega
import Mathlib.Tactic.Choose
import Mathlib.Tactic.Convert
import Mathlib.Tactic.Ext
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.FinCases
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

/-! Finite acyclic multigraph ABPs with exactly the paper's elementary labels.
The rank certificate rules out cycles, while allowing shared states and parallel
edges. Semantics is the sum of path weights, by bounded path-length recursion. -/
namespace Permanent
open Finset

inductive Label (n : ℕ)
  | variable : Fin n → Fin n → Label n
  | zero : Label n
  | one : Label n
  | negOne : Label n
  deriving DecidableEq

def Label.eval {n : ℕ} {R : Type*} [CommRing R]
    (A : Fin n → Fin n → R) : Label n → R
  | .variable i j => A i j
  | .zero => 0
  | .one => 1
  | .negOne => -1

/-- A concrete finite directed multigraph, with a strict topological rank. -/
structure ABP (n : ℕ) where
  vertices : ℕ
  edges : ℕ
  source : Fin vertices
  sink : Fin vertices
  tail : Fin edges → Fin vertices
  head : Fin edges → Fin vertices
  label : Fin edges → Label n
  rank : Fin vertices → Fin vertices
  increasing : ∀ e, rank (tail e) < rank (head e)

namespace ABP
variable {n : ℕ}

def size (G : ABP n) : ℕ := G.vertices + G.edges

/-- Sum of weights of paths of length at most `fuel` from the source to `v`.
The zero-length source path has weight one. -/
noncomputable def paths {R : Type*} [CommRing R] (G : ABP n)
    (A : Fin n → Fin n → R) : ℕ → Fin G.vertices → R
  | 0, v => if v = G.source then 1 else 0
  | fuel + 1, v => (if v = G.source then 1 else 0) +
      ∑ e : Fin G.edges, if G.head e = v then
        Label.eval A (G.label e) * paths G A fuel (G.tail e) else 0

/-- A strict rank bounds the length of every incoming path. -/
theorem paths_stable {R : Type*} [CommRing R] (G : ABP n)
    (A : Fin n → Fin n → R) (fuel : ℕ) (v : Fin G.vertices)
    (h : (G.rank v).val < fuel) :
    G.paths A (fuel + 1) v = G.paths A fuel v := by
  induction fuel generalizing v with
  | zero => omega
  | succ fuel ih =>
    change (if v = G.source then 1 else 0) +
        (∑ e : Fin G.edges, if G.head e = v then
          Label.eval A (G.label e) * G.paths A (fuel + 1) (G.tail e) else 0) =
      (if v = G.source then 1 else 0) +
        (∑ e : Fin G.edges, if G.head e = v then
          Label.eval A (G.label e) * G.paths A fuel (G.tail e) else 0)
    apply congrArg (fun x => (if v = G.source then 1 else 0) + x)
    apply sum_congr rfl
    intro e _
    by_cases he : G.head e = v
    · rw [ite_eq_left he, ite_eq_left he]
      have hi := G.increasing e
      rw [he] at hi
      have hlt : (G.rank (G.tail e)).val < fuel := by
        change (G.rank (G.tail e)).val < (G.rank v).val at hi
        omega
      rw [ih (G.tail e) hlt]
    · rw [ite_eq_right he, ite_eq_right he]

/-- `vertices` is a sufficient path-length bound for every vertex. -/
noncomputable def output {R : Type*} [CommRing R] (G : ABP n)
    (A : Fin n → Fin n → R) : R := G.paths A G.vertices G.sink

theorem label_map {R S : Type*} [CommRing R] [CommRing S]
    (f : R →+* S) (A : Fin n → Fin n → R) (l : Label n) :
    f (l.eval A) = l.eval (fun i j => f (A i j)) := by
  cases l <;> simp [Label.eval]

/-- ABP semantics commutes with every homomorphism of commutative rings. -/
theorem paths_map {R S : Type*} [CommRing R] [CommRing S]
    (G : ABP n) (f : R →+* S) (A : Fin n → Fin n → R)
    (fuel : ℕ) (v : Fin G.vertices) :
    f (G.paths A fuel v) = G.paths (fun i j => f (A i j)) fuel v := by
  induction fuel generalizing v with
  | zero => simp [paths]
  | succ fuel ih =>
    simp only [paths, map_add, map_sum]
    congr 1
    · split_ifs <;> simp
    · apply sum_congr rfl
      intro e _
      split_ifs <;> simp [map_mul, label_map, ih]

theorem output_map {R S : Type*} [CommRing R] [CommRing S]
    (G : ABP n) (f : R →+* S) (A : Fin n → Fin n → R) :
    f (G.output A) = G.output (fun i j => f (A i j)) :=
  paths_map G f A _ _

/-- A valuation satisfying the vertex recurrence equals the path sum once
there is sufficient fuel. This allows correctness of shared-state graphs
to be proved by a local invariant rather than by enumerating all paths. -/
theorem paths_eq_of_recurrence {R : Type*} [CommRing R]
    (G : ABP n) (A : Fin n → Fin n → R) (value : Fin G.vertices → R)
    (hvalue : ∀ v, value v = (if v = G.source then 1 else 0) +
      ∑ e : Fin G.edges, if G.head e = v then
        Label.eval A (G.label e) * value (G.tail e) else 0)
    (fuel : ℕ) (v : Fin G.vertices) (h : (G.rank v).val < fuel) :
    G.paths A fuel v = value v := by
  induction fuel generalizing v with
  | zero => omega
  | succ fuel ih =>
    rw [paths, hvalue v]
    apply congrArg (fun x => (if v = G.source then 1 else 0) + x)
    apply sum_congr rfl
    intro e _
    by_cases he : G.head e = v
    · rw [ite_eq_left he, ite_eq_left he]
      have hi := G.increasing e
      rw [he] at hi
      have hlt : (G.rank (G.tail e)).val < fuel := by
        change (G.rank (G.tail e)).val < (G.rank v).val at hi
        omega
      rw [ih (G.tail e) hlt]
    · rw [ite_eq_right he, ite_eq_right he]

/-- The local vertex equations suffice to identify an ABP's output. -/
theorem output_eq_of_recurrence {R : Type*} [CommRing R]
    (G : ABP n) (A : Fin n → Fin n → R) (value : Fin G.vertices → R)
    (hvalue : ∀ v, value v = (if v = G.source then 1 else 0) +
      ∑ e : Fin G.edges, if G.head e = v then
        Label.eval A (G.label e) * value (G.tail e) else 0) :
    G.output A = value G.sink :=
  paths_eq_of_recurrence G A value hvalue _ _ (G.rank G.sink).isLt

/-- A finite acyclic graph has a unique solution to its vertex equations. -/
theorem recurrence_unique {R : Type*} [CommRing R]
    (G : ABP n) (A : Fin n → Fin n → R)
    (value value' : Fin G.vertices → R)
    (hvalue : ∀ v, value v = (if v = G.source then 1 else 0) +
      ∑ e : Fin G.edges, if G.head e = v then
        Label.eval A (G.label e) * value (G.tail e) else 0)
    (hvalue' : ∀ v, value' v = (if v = G.source then 1 else 0) +
      ∑ e : Fin G.edges, if G.head e = v then
        Label.eval A (G.label e) * value' (G.tail e) else 0) : value = value' := by
  funext v
  exact (paths_eq_of_recurrence G A value hvalue G.vertices v (G.rank v).isLt).symm.trans
    (paths_eq_of_recurrence G A value' hvalue' G.vertices v (G.rank v).isLt)

end ABP

/-- The paper's row-indexed permanent convention. -/
noncomputable def permanent {n : ℕ} {R : Type*} [CommRing R]
    (A : Fin n → Fin n → R) : R := ∑ σ : Equiv.Perm (Fin n), ∏ i, A i (σ i)

/-- A single integer polynomial certifies correctness in all characteristics. -/
theorem correct_in_every_ring {n : ℕ} (G : ABP n)
    (h : G.output (fun i j => MvPolynomial.X (i, j)) =
      permanent (R := MvPolynomial (Fin n × Fin n) ℤ)
        (fun i j => MvPolynomial.X (i, j)))
    {R : Type*} [CommRing R] (A : Fin n → Fin n → R) :
    G.output A = permanent A := by
  let f : MvPolynomial (Fin n × Fin n) ℤ →+* R :=
    MvPolynomial.eval₂Hom (Int.castRingHom R) (fun ij => A ij.1 ij.2)
  have hh := congrArg f h
  rw [ABP.output_map] at hh
  simpa [f, permanent] using hh

/-- The requested nonalgorithmic claim, proved by `Permanent.main_abp` in
`Permanent.MainTheorem`. `(n+1)^d` absorbs the polynomial factors in the
paper's O-star notation. -/
def MainABPStatement : Prop :=
  ∃ (C : ℝ) (d : ℕ), 0 < C ∧ ∀ n : ℕ, ∃ G : ABP n,
    (∀ (R : Type) [CommRing R] (A : Fin n → Fin n → R),
      G.output A = permanent A) ∧
    (G.size : ℝ) ≤ C * (n + 1 : ℝ) ^ d * (2 : ℝ) ^ ((999994 / 1000000 : ℝ) * n)

end Permanent


==> anc/Permanent/BinaryConstant.lean <==
import Permanent.ElementaryDAG

/-! Binary Horner gadgets for arbitrary integers. The graph shares the two
copies of every previous stage, so both vertices and edges are linear in
an upper bound on the binary length, rather than in the integer itself. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

def integerSign (z : ℤ) : ℤ := if 0 ≤ z then 1 else -1

theorem integerSign_natAbs (z : ℤ) : integerSign z * (z.natAbs : ℤ) = z := by
  rw [Int.natCast_natAbs]
  by_cases hz : 0 ≤ z
  · simp [integerSign, hz, abs_of_nonneg hz]
  · simp [integerSign, hz, abs_of_neg (lt_of_not_ge hz)]

/-- Quotients of q read its binary digits from most to least significant. -/
theorem binary_horner_step (q m i : ℕ) (hi : i < m) :
    q / 2 ^ (m - (i + 1)) = 2 * (q / 2 ^ (m - i)) +
      (q / 2 ^ (m - (i + 1))) % 2 := by
  have he : m - i = (m - (i + 1)) + 1 := by omega
  have hd : q / 2 ^ (m - (i + 1)) / 2 = q / 2 ^ (m - i) := by
    rw [Nat.div_div_eq_div_mul, he, pow_succ]
  have hm := Nat.mod_add_div (q / 2 ^ (m - (i + 1))) 2
  rw [hd] at hm
  omega

abbrev ConstantVertex (m : ℕ) := Unit ⊕ Fin (m + 1)
abbrev ConstantEdge (m : ℕ) := Fin m × Fin 3

def binaryDigit (q m : ℕ) (i : Fin m) : ℕ := (q / 2 ^ (m - (i.val + 1))) % 2

def binaryConstant (n : ℕ) (z : ℤ) (m : ℕ) :
    ElementaryDAG n (ConstantVertex m) (ConstantEdge m) where
  source := .inl ()
  sink := .inr (Fin.last m)
  tail := fun e => if e.2.val < 2 then .inr ⟨e.1.val, by omega⟩ else .inl ()
  head := fun e => .inr ⟨e.1.val + 1, by omega⟩
  label := fun e => if e.2.val < 2 then .one else
    if binaryDigit z.natAbs m e.1 = 0 then .zero else
      if 0 ≤ z then .one else .negOne
  rank := fun v => match v with | .inl _ => 0 | .inr i => i.val + 1
  increasing := fun e => by dsimp; split_ifs <;> simp_all <;> omega

@[simp] theorem binaryConstant_rank_lt (n : ℕ) (z : ℤ) (m : ℕ) (v : ConstantVertex m) :
    (binaryConstant n z m).rank v < m + 2 := by
  cases v with
  | inl u => simp [binaryConstant]
  | inr i => dsimp [binaryConstant]; omega

/-- The actual elementary label of the digit edge has the signed digit value. -/
theorem binaryConstant_digit_eval {n m : ℕ} (z : ℤ) (i : Fin m)
    {R : Type*} [CommRing R] (A : Fin n → Fin n → R) :
    ((binaryConstant n z m).label (i, 2)).eval A =
      (integerSign z : R) * (binaryDigit z.natAbs m i : R) := by
  have hd : binaryDigit z.natAbs m i < 2 := Nat.mod_lt _ (by omega)
  by_cases hz : 0 ≤ z
  · by_cases hb : binaryDigit z.natAbs m i = 0
    · simp [binaryConstant, hb, Label.eval]
    · have h1 : binaryDigit z.natAbs m i = 1 := by omega
      simp [binaryConstant, hb, hz, Label.eval, integerSign, h1]
  · by_cases hb : binaryDigit z.natAbs m i = 0
    · simp [binaryConstant, hb, Label.eval]
    · have h1 : binaryDigit z.natAbs m i = 1 := by omega
      simp [binaryConstant, hb, hz, Label.eval, integerSign, h1]

/-- Every integer of magnitude <2^m is computed by this elementary graph. -/
theorem binaryConstant_output {n m : ℕ} (z : ℤ) (hz : z.natAbs < 2 ^ m)
    {R : Type*} [CommRing R] (A : Fin n → Fin n → R) :
    ((binaryConstant n z m).weighted A).output = (z : R) := by
  classical
  let G := (binaryConstant n z m).weighted A
  let f : ConstantVertex m → R := fun v => match v with
    | .inl _ => 1
    | .inr i => (integerSign z : R) * (z.natAbs / 2 ^ (m - i.val) : ℕ)
  suffices hout : G.output = f G.sink by
    rw [hout]
    dsimp [f, G, ElementaryDAG.weighted, binaryConstant]
    rw [Nat.sub_self, pow_zero, Nat.div_one]
    have hh := congrArg (fun x : ℤ => (x : R)) (integerSign_natAbs z)
    simpa only [Int.cast_mul, Int.cast_natCast] using hh
  apply G.output_eq_of_recurrence f
  intro v
  rcases v with u | i
  · cases u
    simp [G, ElementaryDAG.weighted, binaryConstant, f]
  · simp only [G, ElementaryDAG.weighted, binaryConstant, Sum.inr.injEq,
      Sum.inr_ne_inl, ite_false, zero_add]
    rw [Fintype.sum_prod_type]
    by_cases hi : i.val = 0
    · have he (e : Fin m) : ¬(⟨e.val + 1, by omega⟩ : Fin (m + 1)) = i := by
        intro hh
        have hv := congrArg Fin.val hh
        change e.val + 1 = i.val at hv
        omega
      simp only [he, ite_false, sum_const_zero]
      simp [f, hi, Nat.div_eq_of_lt hz]
    · let k : Fin m := ⟨i.val - 1, by omega⟩
      have hk : k.val + 1 = i.val := by dsimp [k]; omega
      have he : (⟨k.val + 1, by omega⟩ : Fin (m + 1)) = i := Fin.ext hk
      rw [sum_eq_single k]
      · simp only [he, ite_true]
        rw [Fin.sum_univ_three]
        change (integerSign z : R) * (z.natAbs / 2 ^ (m - i.val) : ℕ) =
          1 * ((integerSign z : R) * (z.natAbs / 2 ^ (m - k.val) : ℕ)) +
          1 * ((integerSign z : R) * (z.natAbs / 2 ^ (m - k.val) : ℕ)) +
          ((binaryConstant n z m).label (k, 2)).eval A * 1
        rw [binaryConstant_digit_eval]
        have hs := binary_horner_step z.natAbs m k.val k.isLt
        rw [hk] at hs
        have hc : ((z.natAbs / 2 ^ (m - i.val) : ℕ) : R) =
            2 * (z.natAbs / 2 ^ (m - k.val) : ℕ) + (binaryDigit z.natAbs m k : R) := by
          have hs' : z.natAbs / 2 ^ (m - i.val) =
              2 * (z.natAbs / 2 ^ (m - k.val)) + binaryDigit z.natAbs m k := by
            simpa only [binaryDigit, hk] using hs
          have hh := congrArg (fun x : ℕ => (x : R)) hs'
          simpa only [Nat.cast_add, Nat.cast_mul, Nat.cast_ofNat] using hh
        rw [hc]
        ring
      · intro b _ hbk
        have hb : ¬(⟨b.val + 1, by omega⟩ : Fin (m + 1)) = i := by
          intro hh
          apply hbk
          apply Fin.ext
          have hv := congrArg Fin.val hh
          change b.val + 1 = i.val at hv
          dsimp [k]
          omega
        simp only [hb, ite_false, sum_const_zero]
      · simp

/-- Converting the binary gadget to the final ABP format preserves its
linear size and its interpretation over every commutative ring. -/
theorem integer_abp (n : ℕ) (z : ℤ) (m : ℕ) (hz : z.natAbs < 2 ^ m) :
    ∃ G : ABP n, G.size = 4 * m + 2 ∧
      ∀ (R : Type) [CommRing R] (A : Fin n → Fin n → R), G.output A = (z : R) := by
  refine ⟨(binaryConstant n z m).toABP, ?_, ?_⟩
  · simp only [ElementaryDAG.toABP_size, ConstantVertex, ConstantEdge,
      Fintype.card_sum, Fintype.card_prod, Fintype.card_unit, Fintype.card_fin]
    omega
  · intro R _ A
    rw [ElementaryDAG.toABP_output]
    exact binaryConstant_output z hz A

end
end Permanent


==> anc/Permanent/BinetMinc.lean <==
import Permanent.ABP
import Monomial.BinetMinc

/-! Bridge from the existing checked Binet--Minc identity to the exact
row-indexed square permanent used in this paper. -/
namespace Permanent
open Finset
open scoped Classical

/-- On a finite square matrix, the injection sum is the permutation sum. -/
theorem permanent_eq_rectangular {n : ℕ} {R : Type*} [CommRing R]
    (A : Fin n → Fin n → R) : permanent A = Monomial.rectangularPermanent A := by
  classical
  unfold permanent Monomial.rectangularPermanent
  exact (Fintype.sum_equiv (Equiv.embeddingEquivOfFinite (Fin n))
    (fun e => ∏ i, A i (e i)) (fun σ => ∏ i, A i (σ i)) (fun _ => rfl)).symm

/-- Factorial-weighted star-forest expansion, valid over every commutative
ring, including positive characteristic and the zero ring. -/
theorem binet_minc {n : ℕ} {R : Type*} [CommRing R]
    (A : Fin n → Fin n → R) :
    permanent A =
      (letI : DecidableEq (Fin n) := fun a b => Classical.propDecidable (a = b)
       ∑ P : Finpartition (univ : Finset (Fin n)),
         Monomial.binetMincCoefficient (R := R) P *
           ∏ B ∈ P.parts, ∑ j : Fin n, ∏ i ∈ B, A i j) := by
  rw [permanent_eq_rectangular]
  exact Monomial.binet_minc A

end Permanent


==> anc/Permanent/Canonical.lean <==
import Mathlib.Data.Finset.Card
import Mathlib.Data.Finset.Range
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Algebra.BigOperators.Ring.Finset
import Lean.Elab.Tactic.Omega
import Mathlib.Tactic.Choose
import Mathlib.Tactic.Convert
import Mathlib.Tactic.Ext
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.FinCases
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

/-! Canonical construction and pruning, independent of matrix entries.
This file proves the combinatorial invariants in lemmas `prefix`, `safe`,
and `pruned` of permanent-multiscale-v2.tex. -/
namespace Permanent
open Finset

/-- The first `p` leaf indices (numbered from zero) have been covered. -/
def HasPrefix (S : Finset ℕ) (p : ℕ) : Prop := range p ⊆ S

/-- A step covers a nonempty set containing the least uncovered index. -/
def CanonicalStep (S B : Finset ℕ) : Prop :=
  Disjoint S B ∧ ∃ i ∈ B, ∀ j < i, j ∈ S

theorem prefix_step {S B : Finset ℕ} {p : ℕ}
    (hp : HasPrefix S p) (hs : CanonicalStep S B) :
    HasPrefix (S ∪ B) (p + 1) := by
  obtain ⟨hd, i, hi, hleast⟩ := hs
  have hpi : p ≤ i := by
    by_contra h
    have : i ∈ S := hp (mem_range.mpr (by omega))
    exact (disjoint_left.mp hd) this hi
  intro j hj
  have hjp : j ≤ p := Nat.le_of_lt_succ (mem_range.mp hj)
  by_cases hjS : j ∈ S
  · exact mem_union_left B hjS
  · have hji : j = i := by
      by_contra hne
      exact hjS (hleast j (by omega))
    exact mem_union_right S (hji ▸ hi)

/-- Reachability records marked steps and small-star steps separately.
All chosen sets are fresh; small stars use at most `r` leaves. -/
inductive Reachable (r : ℕ) : Finset ℕ → ℕ → ℕ → Prop
  | initial : Reachable r ∅ 0 0
  | marked {S : Finset ℕ} {m b i : ℕ} : Reachable r S m b →
      CanonicalStep S {i} → Reachable r (S ∪ {i}) (m + 1) b
  | small {S B : Finset ℕ} {m b : ℕ} : Reachable r S m b →
      CanonicalStep S B → B.card ≤ r → Reachable r (S ∪ B) m (b + 1)

/-- Every step extends the covered prefix by at least one leaf. -/
theorem reachable_prefix {r m b : ℕ} {S : Finset ℕ}
    (h : Reachable r S m b) : HasPrefix S (m + b) := by
  induction h with
  | initial => simp [HasPrefix]
  | marked h hs ih => simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using (prefix_step ih hs)
  | small h hs hb ih => simpa [Nat.add_assoc] using (prefix_step ih hs)

/-- Marked steps use exactly one leaf; each small step uses at most `r`. -/
theorem reachable_card {r m b : ℕ} {S : Finset ℕ}
    (h : Reachable r S m b) : m ≤ S.card ∧ S.card ≤ m + r * b := by
  induction h with
  | initial => simp
  | marked h hs ih =>
    rw [card_union_of_disjoint hs.1]
    simp only [card_singleton]
    omega
  | small h hs hb ih =>
    rw [card_union_of_disjoint hs.1]
    constructor
    · omega
    · nlinarith

/-- The ceiling-free form of the paper's prefix inequality:
`s - m ≤ r * (p - m)` with `p = m + b`. -/
theorem reachable_prefix_bound {r m b : ℕ} {S : Finset ℕ}
    (h : Reachable r S m b) :
    HasPrefix S (m + b) ∧ S.card - m ≤ r * b := by
  exact ⟨reachable_prefix h, by have := reachable_card h; omega⟩

/-- Safe pruning, expressed with arbitrary finite cutoff and future-star
index sets. Each future star supplies at most its number of leaves. -/
theorem safe_pruning {ι τ : Type*} [Fintype ι] [Fintype τ]
    (β a : ι → ℕ) (supplies : τ → ι → ℕ) (leaves : τ → ℕ)
    (q Q unused k : ℕ)
    (hβ : ∑ j, β j = k)
    (htests : ∀ j, a j ≤ (∑ t, supplies t j) + q)
    (hmass : ∀ t, ∑ j, β j * supplies t j ≤ leaves t)
    (hleaves : ∑ t, leaves t ≤ unused) (hq : q ≤ Q) :
    ∑ j, β j * a j ≤ unused + k * Q := by
  calc
    ∑ j, β j * a j ≤ ∑ j, β j * ((∑ t, supplies t j) + q) :=
      sum_le_sum fun j _ => Nat.mul_le_mul_left _ (htests j)
    _ = (∑ t, ∑ j, β j * supplies t j) + k * q := by
      simp_rw [Nat.mul_add, sum_add_distrib, mul_sum]
      rw [sum_comm]
      simp [← sum_mul, hβ]
    _ ≤ (∑ t, leaves t) + k * Q :=
      Nat.add_le_add (sum_le_sum fun t _ => hmass t) (Nat.mul_le_mul_left _ hq)
    _ ≤ unused + k * Q := Nat.add_le_add_right hleaves _

/-- The algebraic core of the stronger residual prefix inequality.
Natural subtraction is used only after proving `m ≤ Δ`. -/
theorem pruned_bound (s m b P Δ k : ℕ)
    (hm : m ≤ s) (hleaves : P ≤ s - m) (hsteps : P ≤ k * b)
    (hkeep : s ≤ Δ + P) :
    m ≤ Δ ∧ s - m ≤ (Δ - m) + k * b := by
  constructor
  · omega
  · omega

/-- Combining safe retention with canonical reachability gives a forced
prefix and the residual covered-set bound, without asymptotic notation. -/
theorem reachable_pruned {r m b : ℕ} {S : Finset ℕ}
    (h : Reachable r S m b) (P Δ k : ℕ)
    (hleaves : P ≤ S.card - m) (hsteps : P ≤ k * b)
    (hkeep : S.card ≤ Δ + P) :
    HasPrefix S (m + b) ∧ m ≤ Δ ∧ S.card - m ≤ (Δ - m) + k * b := by
  exact ⟨reachable_prefix h,
    pruned_bound _ _ _ _ _ _ (reachable_card h).1 hleaves hsteps hkeep⟩

/-- State histories tracking their actual decrease in weighted requirements.
Each small star contributes at most its leaf count and at most `k` units. -/
inductive MeasuredReachable (r k : ℕ) : Finset ℕ → ℕ → ℕ → ℕ → Prop
  | initial : MeasuredReachable r k ∅ 0 0 0
  | marked {S : Finset ℕ} {m b P i : ℕ} : MeasuredReachable r k S m b P →
      CanonicalStep S {i} → MeasuredReachable r k (S ∪ {i}) (m + 1) b P
  | small {S B : Finset ℕ} {m b P δ : ℕ} : MeasuredReachable r k S m b P →
      CanonicalStep S B → B.card ≤ r → δ ≤ B.card → δ ≤ k →
      MeasuredReachable r k (S ∪ B) m (b + 1) (P + δ)

theorem measured_invariants {r k m b P : ℕ} {S : Finset ℕ}
    (h : MeasuredReachable r k S m b P) :
    Reachable r S m b ∧ P ≤ S.card - m ∧ P ≤ k * b := by
  induction h with
  | initial => exact ⟨.initial, by simp, by simp⟩
  | marked h hs ih =>
    refine ⟨.marked ih.1 hs, ?_, ih.2.2⟩
    rw [card_union_of_disjoint hs.1]
    simp only [card_singleton]
    omega
  | small h hs hb hδ hk ih =>
    refine ⟨.small ih.1 hs hb, ?_, ?_⟩
    · rw [card_union_of_disjoint hs.1]
      have := (reachable_card ih.1).1
      omega
    · nlinarith [ih.2.2]

/-- The residual invariant with cumulative mass bounds derived from the
history, rather than supplied as extra assumptions. -/
theorem measured_pruned {r k m b P Δ : ℕ} {S : Finset ℕ}
    (h : MeasuredReachable r k S m b P) (hkeep : S.card ≤ Δ + P) :
    HasPrefix S (m + b) ∧ m ≤ Δ ∧ S.card - m ≤ (Δ - m) + k * b := by
  obtain ⟨hr, hl, hs⟩ := measured_invariants h
  exact reachable_pruned hr P Δ k hl hs hkeep

/-- Saturated requirement updates depend only on the current requirement. -/
theorem requirement_update (H h e : ℕ) : (H + 1 - h) - e = H + 1 - (h + e) := by
  omega

/-- The terminal interval is exactly the test on the number of stars. -/
theorem terminal_test (H h q : ℕ) : H + 1 - h ≤ q ↔ H < h + q := by
  omega

end Permanent


==> anc/Permanent/ChoiceReindex.lean <==
import Permanent.StateRealizationTransitions

/-! Reindex the finite-leaf continuation choices by the natural row sets
and marked row/column pairs used in the concrete merged-state graph. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical
attribute [local instance] completionDecidableEq

@[simp] theorem rowSet_imageVal {n : ℕ} (B : Finset (Fin n)) :
    rowSet n (B.image Fin.val) = B := by
  ext i
  rw [mem_rowSet, mem_image]
  constructor
  · rintro ⟨j, hj, he⟩
    exact Fin.val_injective he ▸ hj
  · intro hi
    exact ⟨i, hi, rfl⟩

theorem imageVal_rowSet (n : ℕ) (B : Finset ℕ) (hBN : B ⊆ range n) :
    (rowSet n B).image Fin.val = B := by
  ext i
  constructor
  · intro hi
    obtain ⟨j, hj, rfl⟩ := mem_image.mp hi
    exact (mem_rowSet n B j).mp hj
  · intro hi
    have hin := mem_range.mp (hBN hi)
    exact mem_image.mpr ⟨⟨i, hin⟩, (mem_rowSet n B ⟨i, hin⟩).mpr hi, rfl⟩

def smallRowChoiceEquiv {n ℓ : ℕ} (D : ClassData n ℓ) :
    {B : Finset (Fin n) // B.card ≤ D.cutoff} ≃
      {B : Finset ℕ // B ∈ (range n).powerset.filter (fun B => B.card ≤ D.cutoff)} where
  toFun B := ⟨B.val.image Fin.val, mem_filter.mpr ⟨mem_powerset.mpr (by
    intro i hi
    obtain ⟨j, hj, rfl⟩ := mem_image.mp hi
    exact mem_range.mpr j.isLt), by
      simpa [card_image_of_injective _ Fin.val_injective] using B.property⟩⟩
  invFun B := ⟨rowSet n B.val, by
    rw [rowSet_card n B.val (mem_powerset.mp (mem_filter.mp B.property).1)]
    exact (mem_filter.mp B.property).2⟩
  left_inv B := Subtype.ext (rowSet_imageVal B.val)
  right_inv B := Subtype.ext (imageVal_rowSet n B.val (mem_powerset.mp (mem_filter.mp B.property).1))

/-- All canonically enabled choices select the same least uncovered row. -/
theorem canonical_selected_row {n ℓ : ℕ} (st : State n ℓ) (i : Fin n)
    (hi : i.val ∉ st.2.1) (hleast : ∀ k < i.val, k ∈ st.2.1)
    {B : Finset ℕ} (h : CanonicalStep st.2.1 B) : i.val ∈ B := by
  obtain ⟨hd, k, hk, hprefix⟩ := h
  have hki : k = i.val := by
    have h1 : i.val ≤ k := by
      by_contra hh
      exact disjoint_left.mp hd (hleast k (by omega)) hk
    have h2 : k ≤ i.val := by
      by_contra hh
      exact hi (hprefix i.val (by omega))
    omega
  exact hki ▸ hk

/-- Enabled small choices are precisely bounded subsets of the unused
rows containing the selected leaf. -/
theorem enabled_small_iff {n ℓ : ℕ} (D : ClassData n ℓ) (st : State n ℓ)
    (i : Fin n) (hi : i.val ∉ st.2.1) (hleast : ∀ k < i.val, k ∈ st.2.1)
    (B : {B : Finset ℕ // B ∈ (range n).powerset.filter (fun B => B.card ≤ D.cutoff)}) :
    D.Enabled st (.inl B) ↔
      i ∈ rowSet n B.val ∧ rowSet n B.val ⊆ univ \ coveredRows st := by
  constructor
  · intro h
    refine ⟨(mem_rowSet n B.val i).mpr (canonical_selected_row st i hi hleast h), ?_⟩
    intro j hj
    refine mem_sdiff.mpr ⟨mem_univ _, ?_⟩
    intro hjS
    exact disjoint_left.mp h.1 ((mem_coveredRows st j).mp hjS) ((mem_rowSet n B.val j).mp hj)
  · rintro ⟨hiB, hsub⟩
    refine ⟨?_, i.val, (mem_rowSet n B.val i).mp hiB, hleast⟩
    apply disjoint_left.mpr
    intro k hkS hkB
    have hin := mem_range.mp (mem_powerset.mp (mem_filter.mp B.property).1 hkB)
    have hx := hsub ((mem_rowSet n B.val ⟨k, hin⟩).mpr hkB)
    exact (mem_sdiff.mp hx).2 ((mem_coveredRows st ⟨k, hin⟩).mpr hkS)

theorem enabled_mark_iff {n ℓ : ℕ} (D : ClassData n ℓ) (st : State n ℓ)
    (i : Fin n) (hi : i.val ∉ st.2.1) (hleast : ∀ k < i.val, k ∈ st.2.1)
    (k j : Fin n) : D.Enabled st (.inr (k, j)) ↔ k = i ∧ (st.1 j).val < n := by
  constructor
  · intro h
    have hh := canonical_selected_row st i hi hleast h.1
    have hv : i.val = k.val := mem_singleton.mp hh
    exact ⟨(Fin.ext hv).symm, h.2⟩
  · rintro ⟨hki, hj⟩
    subst k
    refine ⟨⟨disjoint_singleton_right.mpr hi, i.val, mem_singleton_self _, hleast⟩, hj⟩

/-- At a realizable nonterminal state the bounded endpoint increment never
saturates, so every selected centre image is a legal marked edge. -/
theorem endpoint_lt_of_unused {n ℓ : ℕ} (st : State n ℓ) (T : StateRealization st)
    (hSN : st.2.1 ⊆ range n) (i : Fin n) (hi : i.val ∉ st.2.1) (j : Fin n) :
    (st.1 j).val < n := by
  have hcard : st.2.1.card < n := by
    have hne : st.2.1 ≠ range n := by intro he; exact hi (he ▸ mem_range.mpr i.isLt)
    simpa using card_lt_card (Finset.ssubset_iff_subset_ne.mpr ⟨hSN, hne⟩)
  have ht := T.total_le_covered
  rw [coveredRows_card st hSN] at ht
  have hj : (st.1 j).val ≤ ∑ k, (st.1 k).val := single_le_sum (f := fun k : Fin n => (st.1 k).val) (fun k _ => Nat.zero_le _) (mem_univ j)
  omega

/-- Move a finite sum's subtype restriction into its indicator. -/
theorem sum_subtype_indicator {ι R : Type*} [Fintype ι] [AddCommMonoid R]
    (p q : ι → Prop) [DecidablePred p] [DecidablePred q] [Fintype {x : ι // p x}] (w : ι → R) :
    (∑ x : {x : ι // p x}, if q x.val then w x.val else 0) =
      ∑ x : ι, if p x ∧ q x then w x else 0 := by
  have he := sum_subtype (p := p) (F := inferInstance) (univ.filter p) (fun x => by simp)
    (fun x => if q x then w x else 0)
  rw [← he, sum_filter]
  apply sum_congr rfl
  intro x _
  by_cases hp : p x <;> by_cases hq : q x <;> simp [hp, hq]

end
end Permanent


==> anc/Permanent/ChoiceValues.lean <==
import Permanent.ChoiceReindex

/-! The scalar weights in the continuation recurrence are precisely the
specializations of the polynomial labels on the concrete class graph. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical
attribute [local instance] completionDecidableEq

namespace ClassData
variable {n ℓ : ℕ} {R : Type*} [CommRing R]

def evaluate (_D : ClassData n ℓ) (A : Fin n → Fin n → R) : Poly n →+* R :=
  MvPolynomial.eval₂Hom (Int.castRingHom R) (fun ij => A ij.1 ij.2)

def choiceValue (D : ClassData n ℓ) (A : Fin n → Fin n → R) (c : D.Choice) : R :=
  D.evaluate A (D.choiceWeight c)

@[simp] theorem evaluate_C (D : ClassData n ℓ) (A : Fin n → Fin n → R) (z : ℤ) :
    D.evaluate A (MvPolynomial.C z) = (z : R) := by simp [evaluate]

@[simp] theorem evaluate_entry (D : ClassData n ℓ) (A : Fin n → Fin n → R) (i j : Fin n) :
    D.evaluate A (D.entry i.val j) = A i j := by
  simp [evaluate, entry, i.isLt]

theorem evaluate_smallWeight (D : ClassData n ℓ) (A : Fin n → Fin n → R)
    (B : Finset ℕ) (hBN : B ⊆ range n) :
    D.evaluate A (D.smallWeight B) =
      starBlockCoefficient (R := R) (rowSet n B) * ∑ j, ∏ i ∈ rowSet n B, A i j := by
  have hp (j : Fin n) : (∏ i ∈ B, D.evaluate A (D.entry i j)) =
      ∏ i ∈ rowSet n B, A i j := by
    calc
      _ = ∏ i ∈ (rowSet n B).image Fin.val, D.evaluate A (D.entry i j) := by
        rw [imageVal_rowSet n B hBN]
      _ = ∏ i ∈ rowSet n B, D.evaluate A (D.entry i.val j) :=
        prod_image (fun i _ k _ hik => Fin.val_injective hik)
      _ = _ := by simp
  unfold smallWeight
  rw [map_mul, evaluate_C]
  simp only [map_sum, map_prod]
  simp_rw [hp]
  congr 1
  simp [starBlockCoefficient, blockCoefficient, rowSet_card n B hBN]

theorem choiceValue_small (D : ClassData n ℓ) (A : Fin n → Fin n → R)
    (B : {B : Finset ℕ // B ∈ (range n).powerset.filter (fun B => B.card ≤ D.cutoff)}) :
    D.choiceValue A (.inl B) = starBlockCoefficient (R := R) (rowSet n B.val) *
      ∑ j, ∏ i ∈ rowSet n B.val, A i j :=
  D.evaluate_smallWeight A B.val (mem_powerset.mp (mem_filter.mp B.property).1)

@[simp] theorem choiceValue_mark (D : ClassData n ℓ) (A : Fin n → Fin n → R) (i j : Fin n) :
    D.choiceValue A (.inr (i, j)) = A i j := D.evaluate_entry A i j

end ClassData
end
end Permanent


==> anc/Permanent/ClassAssembly.lean <==
import Permanent.ScheduleMass

/-! All cutoff graph outputs sum to the permanent. This is the complete
algebraic correctness statement before elementary-label expansion. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical
attribute [local instance] completionDecidableEq

theorem largeStarCount_cap {n : ℕ} (r : ℕ) (P : CompletionPartition n) :
    largeStarCount r P ≤ n / (r + 1) := by
  let F := P.parts.filter (fun B => r < B.card)
  have hl : F.card * (r + 1) ≤ n := by
    calc
      F.card * (r + 1) = ∑ _B ∈ F, (r + 1) := by simp
      _ ≤ ∑ B ∈ F, B.card := by
        apply sum_le_sum
        intro B hB
        have := (mem_filter.mp hB).2
        omega
      _ ≤ ∑ B ∈ P.parts, B.card := sum_le_sum_of_subset_of_nonneg (filter_subset _ _) (fun _ _ _ => Nat.zero_le _)
      _ = n := by simpa using P.sum_card_parts
  exact (Nat.le_div_iff_mul_le (by omega)).2 hl

theorem earlyData_class_filter {n ℓ : ℕ} (cutoffs : Fin ℓ → ℕ) (H : Fin ℓ → Fin (n + 1))
    (i : Fin ℓ) (P : CompletionPartition n) :
    (largeStarCount (ClassData.earlyData cutoffs H i).cutoff P ≤ (ClassData.earlyData cutoffs H i).maxLarge ∧
      ∀ s, ((ClassData.earlyData cutoffs H i).threshold s).val <
        largeStarCount ((ClassData.earlyData cutoffs H i).tests s) P) ↔
      FirstPassing (fun j => largeStarCount (cutoffs j) P ≤ (H j).val) i := by
  constructor
  · rintro ⟨hi, hprev⟩
    refine ⟨hi, ?_⟩
    intro j hji hj
    let s : Fin i.val := ⟨j.val, hji⟩
    have hh := hprev s
    have he : (⟨s.val, s.isLt.trans i.isLt⟩ : Fin ℓ) = j := Fin.ext rfl
    change (H ⟨s.val, s.isLt.trans i.isLt⟩).val < largeStarCount (cutoffs ⟨s.val, s.isLt.trans i.isLt⟩) P at hh
    rw [he] at hh
    omega
  · intro h
    refine ⟨h.1, fun s => ?_⟩
    let j : Fin ℓ := ⟨s.val, s.isLt.trans i.isLt⟩
    exact Nat.lt_of_not_ge (h.2 j s.isLt)

/-- Algebraic correctness of the entire multiscale construction, including
the residual graph's actual telescoping-weight pruning. -/
theorem permanent_eq_class_graph_outputs {n ℓ : ℕ} {R : Type*} [CommRing R]
    (A : Fin n → Fin n → R) (cutoffs : Fin ℓ → ℕ) (H : Fin ℓ → Fin (n + 1))
    (hstrict : StrictMono cutoffs) (cap : ℕ) (hcap : ∀ j, cutoffs j < cap)
    (t : ℕ → ℕ) (ht : Monotone t) (h0 : t 0 = 0)
    (htests : ∀ s : Fin ℓ, cutoffs s + 1 = t (s.val + 1)) :
    permanent A =
      (∑ i : Fin ℓ,
        (ClassData.earlyData cutoffs H i).evaluate A
          ((ClassData.earlyData cutoffs H i).directGraph (ClassData.earlyData cutoffs H i).retainSupport).output) +
      (ClassData.residualData cutoffs H cap).evaluate A
        ((ClassData.residualData cutoffs H cap).directGraph
          ((ClassData.residualData cutoffs H cap).retainResidual (scheduleWeights t ℓ) (t ℓ))).output := by
  have hearly (i : Fin ℓ) := (ClassData.earlyData cutoffs H i).early_class_graph_correct
    (fun s => hstrict (show (⟨s.val, s.isLt.trans i.isLt⟩ : Fin ℓ) < i from s.isLt)) A
  have hres := scheduled_residual_graph_correct (ClassData.residualData cutoffs H cap)
    hcap t ht h0 htests A
  simp_rw [hearly]
  rw [hres, permanent_class_decomposition A cutoffs H]
  congr 1
  · apply sum_congr rfl
    intro i _
    apply sum_congr rfl
    intro P _
    have hf := earlyData_class_filter cutoffs H i P
    by_cases hp : FirstPassing (fun j => largeStarCount (cutoffs j) P ≤ (H j).val) i
    · rw [ite_eq_left hp, ite_eq_left (hf.mpr hp)]
    · rw [ite_eq_right hp, ite_eq_right (fun hh => hp (hf.mp hh))]
  · apply sum_congr rfl
    intro P _
    have hq := largeStarCount_cap cap P
    have hf : (largeStarCount (ClassData.residualData cutoffs H cap).cutoff P ≤
          (ClassData.residualData cutoffs H cap).maxLarge ∧
        ∀ s, ((ClassData.residualData cutoffs H cap).threshold s).val <
          largeStarCount ((ClassData.residualData cutoffs H cap).tests s) P) ↔
        ResidualClass (fun s => largeStarCount (cutoffs s) P ≤ (H s).val) := by
      simp only [ClassData.residualData, hq, true_and, ResidualClass, not_le]
    by_cases hp : ResidualClass (fun s => largeStarCount (cutoffs s) P ≤ (H s).val)
    · rw [ite_eq_left hp, ite_eq_left (hf.mpr hp)]
    · rw [ite_eq_right hp, ite_eq_right (fun hh => hp (hf.mp hh))]

end
end Permanent


==> anc/Permanent/ClassAutomaton.lean <==
import Permanent.StateCounting
import Permanent.CutoffMass
import Permanent.ABP

/-! The actual merged state transitions of Section 3. Each state retains
only covered leaves, endpoint counts, and saturated requirements. Choice
labels are independent of the matrix; small stars carry polynomial weights.
Reachability is structural and includes arbitrary state-label pruning. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

/-- Fixed cutoff data for one class, at a given matrix dimension. -/
structure ClassData (n ℓ : ℕ) where
  cutoff : ℕ
  tests : Fin ℓ → ℕ
  threshold : Fin ℓ → Fin (n + 1)
  maxLarge : ℕ

namespace ClassData
variable {n ℓ : ℕ}

/-- The source label has empty covered set, zero endpoints and H_s+1 requirements. -/
def initial (D : ClassData n ℓ) : State n ℓ :=
  (fun _ => 0, (∅, fun s => ⟨(D.threshold s).val + 1, by
    have := (D.threshold s).isLt; omega⟩))

/-- Bounded small-star choices; marked choices include their row and column. -/
abbrev Choice (D : ClassData n ℓ) :=
  {B : Finset ℕ // B ∈ (range n).powerset.filter (fun B => B.card ≤ D.cutoff)} ⊕
    (Fin n × Fin n)

/-- Saturated requirement update for one chosen small star. -/
def smallTarget (D : ClassData n ℓ) (st : State n ℓ) (B : Finset ℕ) : State n ℓ :=
  (st.1, (st.2.1 ∪ B, fun s =>
    ⟨(st.2.2 s).val - if D.tests s < B.card then 1 else 0,
      (Nat.sub_le _ _).trans_lt (st.2.2 s).isLt⟩))

/-- Endpoint increment; the enabledness condition rules out saturation. -/
def markedTarget (_D : ClassData n ℓ) (st : State n ℓ) (i j : Fin n) : State n ℓ :=
  (Function.update st.1 j ⟨min n ((st.1 j).val + 1), Nat.lt_succ_of_le (min_le_left _ _)⟩,
    (st.2.1 ∪ {i.val}, st.2.2))

def target (D : ClassData n ℓ) (st : State n ℓ) : D.Choice → State n ℓ
  | .inl B => D.smallTarget st B.val
  | .inr ij => D.markedTarget st ij.1 ij.2

/-- Enabled choices use precisely the least uncovered row. -/
def Enabled (D : ClassData n ℓ) (st : State n ℓ) : D.Choice → Prop
  | .inl B => CanonicalStep st.2.1 B.val
  | .inr ij => CanonicalStep st.2.1 {ij.1.val} ∧ (st.1 ij.2).val < n

/-- Reachability never tests or evaluates the matrix entries. -/
inductive Reachable (D : ClassData n ℓ) (keep : State n ℓ → Prop) : State n ℓ → Prop
  | initial : keep D.initial → Reachable D keep D.initial
  | step {st : State n ℓ} (c : D.Choice) : Reachable D keep st →
      D.Enabled st c → keep (D.target st c) → Reachable D keep (D.target st c)

theorem reachable_kept (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    {st : State n ℓ} (h : D.Reachable keep st) : keep st := by
  cases h with
  | initial hk => exact hk
  | step _ _ _ hk => exact hk

/-- An initial label rejected by pruning has no reachable descendants. -/
theorem reachable_source_kept (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    {st : State n ℓ} (h : D.Reachable keep st) : keep D.initial := by
  induction h with
  | initial hk => exact hk
  | step c hr hen hk ih => exact ih

/-- The requirement vector stores exactly H_s+1 minus the number of
already selected small stars exceeding s, with saturation at zero. -/
theorem reachable_requirements (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    {st : State n ℓ} (h : D.Reachable keep st) :
    ∃ hsmall : Fin ℓ → ℕ, ∀ s,
      (st.2.2 s).val = (D.threshold s).val + 1 - hsmall s := by
  induction h with
  | initial hk => exact ⟨fun _ => 0, fun s => by simp [initial]⟩
  | @step st c hr hen hk ih =>
    obtain ⟨hsmall, hh⟩ := ih
    cases c with
    | inl B =>
      refine ⟨fun s => hsmall s + if D.tests s < B.val.card then 1 else 0, ?_⟩
      intro s
      change (st.2.2 s).val - (if D.tests s < B.val.card then 1 else 0) = _
      rw [hh s]
      exact Nat.sub_sub _ _ _
    | inr ij => exact ⟨hsmall, hh⟩

def markedTotal (_D : ClassData n ℓ) (st : State n ℓ) : ℕ := ∑ j, (st.1 j).val

theorem smallTarget_total (D : ClassData n ℓ) (st : State n ℓ) (B : Finset ℕ) :
    D.markedTotal (D.smallTarget st B) = D.markedTotal st := rfl

theorem markedTarget_total (D : ClassData n ℓ) (st : State n ℓ) (i j : Fin n)
    (hj : (st.1 j).val < n) :
    D.markedTotal (D.markedTarget st i j) = D.markedTotal st + 1 := by
  unfold markedTotal markedTarget
  simp only [Function.update_apply]
  have he : (∑ k : Fin n, if k = j then min n ((st.1 j).val + 1) else (st.1 k).val) =
      (∑ k : Fin n, (st.1 k).val) + 1 := by
    rw [min_eq_right (by omega : (st.1 j).val + 1 ≤ n)]
    calc
      _ = ∑ k : Fin n, ((st.1 k).val + if k = j then 1 else 0) := by
        apply sum_congr rfl
        intro k _
        by_cases hk : k = j <;> simp [hk]
      _ = _ := by rw [sum_add_distrib]; simp
  convert he using 1
  apply sum_congr rfl
  intro k _
  split_ifs <;> rfl

/-- Every concrete automaton history induces a canonical covering history. -/
theorem reachable_history (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    {st : State n ℓ} (h : D.Reachable keep st) :
    st.2.1 ⊆ range n ∧ ∃ b, Permanent.Reachable D.cutoff st.2.1 (D.markedTotal st) b := by
  induction h with
  | initial hk => exact ⟨empty_subset _, 0, by simpa [initial, markedTotal] using
      (Permanent.Reachable.initial (r := D.cutoff))⟩
  | @step st c h hen hk ih =>
    obtain ⟨hSN, b, hb⟩ := ih
    cases c with
    | inl B =>
      have hB := mem_filter.mp B.property
      refine ⟨union_subset hSN (mem_powerset.mp hB.1), b + 1, ?_⟩
      exact Permanent.Reachable.small hb hen hB.2
    | inr ij =>
      obtain ⟨i, j⟩ := ij
      refine ⟨union_subset hSN (singleton_subset_iff.mpr (mem_range.mpr i.isLt)), b, ?_⟩
      rw [target, markedTarget_total D st i j hen.2]
      exact Permanent.Reachable.marked hb hen.1

/-- Only bounded labels are structurally reachable; thus merging produces
an actual finite collection of states. -/
def allStates (_D : ClassData n ℓ) : Finset (State n ℓ) :=
  (univ : Finset (Fin n → Fin (n + 1))).product
    ((range n).powerset.product (univ : Finset (Fin ℓ → Fin (n + 2))))

def states (D : ClassData n ℓ) (keep : State n ℓ → Prop) : Finset (State n ℓ) :=
  D.allStates.filter (D.Reachable keep)

theorem mem_states (D : ClassData n ℓ) (keep : State n ℓ → Prop) (st : State n ℓ) :
    st ∈ D.states keep ↔ D.Reachable keep st := by
  constructor
  · intro h; exact (mem_filter.mp h).2
  · intro h
    refine mem_filter.mpr ⟨?_, h⟩
    exact mem_product.mpr ⟨mem_univ _, mem_product.mpr
      ⟨mem_powerset.mpr (D.reachable_history keep h).1, mem_univ _⟩⟩

theorem states_empty_of_source_failed (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    (h : ¬ keep D.initial) : D.states keep = ∅ := by
  apply eq_empty_iff_forall_notMem.mpr
  intro st hst
  exact h (D.reachable_source_kept keep ((D.mem_states keep st).mp hst))

/-- The support restriction alone gives exactly the hypotheses of the
checked early-state counting bound. -/
theorem states_early_admissible (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    (hsupport : ∀ st, keep st → (endpointSupport st.1).card ≤ D.maxLarge)
    (st : State n ℓ) (hst : st ∈ D.states keep) : EarlyAdmissible D.cutoff D.maxLarge st := by
  have hr := (D.mem_states keep st).mp hst
  obtain ⟨hSN, b, hb⟩ := D.reachable_history keep hr
  exact ⟨hSN, hsupport st (D.reachable_kept keep hr), b, hb⟩

/-- Concrete early class labels satisfy the full finite vertex-count bound. -/
theorem states_early_bound (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    (hsupport : ∀ st, keep st → (endpointSupport st.1).card ≤ D.maxLarge)
    (hr : 1 ≤ D.cutoff) (c z : ℝ) (hc : 1 < c) (hc2 : c < 2)
    (hroot : 1 ≤ c * (c - 1) ^ (D.cutoff - 1)) (hz : 0 < z) (hz1 : z ≤ 1) :
    ((D.states keep).card : ℝ) ≤ (n + 2 : ℝ) ^ ℓ * (n + 1 : ℝ) * c ^ n *
      (1 + z / (c - 1)) ^ n / z ^ D.maxLarge :=
  early_state_bound n ℓ D.cutoff D.maxLarge hr (D.states keep)
    (D.states_early_admissible keep hsupport) c z hc hc2 hroot hz hz1

/-- Remaining weighted requirements at a merged vertex. -/
def requirementMass (_D : ClassData n ℓ) (β : Fin ℓ → ℕ) (st : State n ℓ) : ℕ :=
  ∑ s, β s * (st.2.2 s).val

/-- The exact weighted decrease when choosing a small star. -/
def requirementDrop (D : ClassData n ℓ) (β : Fin ℓ → ℕ)
    (st : State n ℓ) (B : Finset ℕ) : ℕ :=
  ∑ s, β s * ((st.2.2 s).val -
    ((st.2.2 s).val - if D.tests s < B.card then 1 else 0))

theorem requirementMass_update (D : ClassData n ℓ) (β : Fin ℓ → ℕ)
    (st : State n ℓ) (B : Finset ℕ) :
    D.requirementMass β st = D.requirementMass β (D.smallTarget st B) +
      D.requirementDrop β st B := by
  unfold requirementMass requirementDrop smallTarget
  rw [← sum_add_distrib]
  apply sum_congr rfl
  intro s _
  dsimp only
  rw [← Nat.mul_add]
  congr 1
  omega

theorem requirementDrop_le (D : ClassData n ℓ) (β : Fin ℓ → ℕ)
    (st : State n ℓ) (B : Finset ℕ) :
    D.requirementDrop β st B ≤ ∑ s, β s * (if D.tests s < B.card then 1 else 0) := by
  apply sum_le_sum
  intro s _
  apply Nat.mul_le_mul_left
  split_ifs <;> omega

/-- Concrete transitions satisfy the measured-history invariants. -/
theorem reachable_measured (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    (β : Fin ℓ → ℕ) (k : ℕ)
    (hmass : ∀ b, (∑ s, β s * (if D.tests s < b then 1 else 0)) ≤ min b k)
    {st : State n ℓ} (h : D.Reachable keep st) :
    ∃ b P, MeasuredReachable D.cutoff k st.2.1 (D.markedTotal st) b P ∧
      P + D.requirementMass β st = D.requirementMass β D.initial := by
  induction h with
  | initial hk => exact ⟨0, 0, by simpa [initial, markedTotal] using
      (MeasuredReachable.initial (r := D.cutoff) (k := k)), by simp⟩
  | @step st c h hen hk ih =>
    obtain ⟨b, P, hb, he⟩ := ih
    cases c with
    | inl B =>
      have hdrop := (D.requirementDrop_le β st B.val).trans (hmass B.val.card)
      have hB := (mem_filter.mp B.property).2
      refine ⟨b + 1, P + D.requirementDrop β st B.val,
        MeasuredReachable.small hb hen hB (hdrop.trans (min_le_left _ _))
          (hdrop.trans (min_le_right _ _)), ?_⟩
      change P + D.requirementDrop β st B.val +
        D.requirementMass β (D.smallTarget st B.val) = _
      have hupdate := D.requirementMass_update β st B.val
      omega
    | inr ij =>
      obtain ⟨i, j⟩ := ij
      refine ⟨b, P, ?_, he⟩
      rw [target, markedTarget_total D st i j hen.2]
      exact MeasuredReachable.marked hb hen.1

/-- The residual source-to-vertex decrease, together with the retention
test, yields exactly the stronger counted state family. -/
theorem states_residual_admissible (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    (β : Fin ℓ → ℕ) (k Δ : ℕ)
    (hmass : ∀ b, (∑ s, β s * (if D.tests s < b then 1 else 0)) ≤ min b k)
    (hsupport : ∀ st, keep st → (endpointSupport st.1).card ≤ D.maxLarge)
    (hkeep : ∀ st, keep st → st.2.1.card + D.requirementMass β st ≤
      Δ + D.requirementMass β D.initial)
    (st : State n ℓ) (hst : st ∈ D.states keep) :
    ResidualAdmissible D.cutoff k D.maxLarge Δ st := by
  have hr := (D.mem_states keep st).mp hst
  obtain ⟨hSN, _⟩ := D.reachable_history keep hr
  obtain ⟨b, P, hb, he⟩ := D.reachable_measured keep β k hmass hr
  have hk := D.reachable_kept keep hr
  refine ⟨hSN, hsupport st hk, b, P, hb, ?_⟩
  have hret := hkeep st hk
  omega

/-- The paper's residual test is the same as the algebraic retention test
above when Δ=n+kQ-D0 and the source has enough capacity. -/
theorem residual_keep_equiv (n k Q D0 mass covered : ℕ)
    (hcovered : covered ≤ n) (hsource : D0 ≤ n + k * Q) :
    mass ≤ n - covered + k * Q ↔
      covered + mass ≤ (n + k * Q - D0) + D0 := by
  omega

theorem states_residual_bound (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    (β : Fin ℓ → ℕ) (k Δ : ℕ) (hk : 1 ≤ k)
    (hmass : ∀ b, (∑ s, β s * (if D.tests s < b then 1 else 0)) ≤ min b k)
    (hsupport : ∀ st, keep st → (endpointSupport st.1).card ≤ D.maxLarge)
    (hkeep : ∀ st, keep st → st.2.1.card + D.requirementMass β st ≤
      Δ + D.requirementMass β D.initial)
    (c z : ℝ) (hc : 1 < c) (hc2 : c < 2)
    (hroot : 1 ≤ c * (c - 1) ^ (k - 1)) (hz : 0 < z) (hz1 : z ≤ 1) :
    ((D.states keep).card : ℝ) ≤ (n + 2 : ℝ) ^ ℓ * (n + 1 : ℝ) * c ^ n *
      (1 + z * (c - 1)) ^ n / ((c - 1) ^ Δ * z ^ D.maxLarge) :=
  residual_state_bound n ℓ D.cutoff k D.maxLarge Δ hk (D.states keep)
    (D.states_residual_admissible keep β k Δ hmass hsupport hkeep) c z hc hc2 hroot hz hz1

abbrev Poly (n : ℕ) := MvPolynomial (Fin n × Fin n) ℤ

/-- A row index outside the input range has weight zero; enabled choices
only ever use indices in range. -/
def entry (_D : ClassData n ℓ) (i : ℕ) (j : Fin n) : Poly n :=
  if hi : i < n then MvPolynomial.X (⟨i, hi⟩, j) else 0

def blockCoefficient (B : Finset ℕ) : ℤ :=
  (-1) ^ (B.card - 1) * ((B.card - 1).factorial : ℤ)

def smallWeight (D : ClassData n ℓ) (B : Finset ℕ) : Poly n :=
  MvPolynomial.C (blockCoefficient B) * ∑ j : Fin n, ∏ i ∈ B, D.entry i j

def choiceWeight (D : ClassData n ℓ) : D.Choice → Poly n
  | .inl B => D.smallWeight B.val
  | .inr ij => D.entry ij.1.val ij.2

/-- Every enabled edge increases the number of covered leaves strictly. -/
theorem target_card_increases (D : ClassData n ℓ) (st : State n ℓ) (c : D.Choice)
    (hc : D.Enabled st c) : st.2.1.card < (D.target st c).2.1.card := by
  cases c with
  | inl B =>
    change st.2.1.card < (st.2.1 ∪ B.val).card
    rw [card_union_of_disjoint hc.1]
    obtain ⟨i, hi, _⟩ := hc.2
    have : 0 < B.val.card := card_pos.mpr ⟨i, hi⟩
    omega
  | inr ij =>
    change st.2.1.card < (st.2.1 ∪ {ij.1.val}).card
    rw [card_union_of_disjoint hc.1.1, card_singleton]
    omega

end ClassData
end
end Permanent


==> anc/Permanent/ClassDecomposition.lean <==
import Permanent.ClassAutomaton
import Permanent.BinetMinc
import Permanent.CompletionWeights

/-! Exact disjoint assignment to the first passing cutoff, or to the
residual class. This is an algebraic identity over arbitrary commutative
rings and does not assume anything about evaluation algorithms. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical
attribute [local instance] completionDecidableEq

/-- A forest belongs to the first cutoff whose bound it meets. -/
def FirstPassing {ℓ : ℕ} (passes : Fin ℓ → Prop) (i : Fin ℓ) : Prop :=
  passes i ∧ ∀ j < i, ¬ passes j

def ResidualClass {ℓ : ℕ} (passes : Fin ℓ → Prop) : Prop := ∀ i, ¬ passes i

theorem firstPassing_unique {ℓ : ℕ} {passes : Fin ℓ → Prop} {i j : Fin ℓ}
    (hi : FirstPassing passes i) (hj : FirstPassing passes j) : i = j := by
  rcases lt_trichotomy i j with hij | hij | hij
  · exact False.elim (hj.2 i hij hi.1)
  · exact hij
  · exact False.elim (hi.2 j hij hj.1)

theorem firstPassing_exists {ℓ : ℕ} (passes : Fin ℓ → Prop)
    (h : ∃ i, passes i) : ∃ i, FirstPassing passes i := by
  let F := (univ : Finset (Fin ℓ)).filter passes
  have hF : F.Nonempty := by
    obtain ⟨i, hi⟩ := h
    exact ⟨i, mem_filter.mpr ⟨mem_univ _, hi⟩⟩
  refine ⟨F.min' hF, (mem_filter.mp (F.min'_mem hF)).2, ?_⟩
  intro j hj hp
  have hle := F.min'_le j (mem_filter.mpr ⟨mem_univ _, hp⟩)
  exact (not_lt_of_ge hle) hj

/-- Every term occurs in exactly one class, even if there are no cutoffs. -/
theorem class_indicator_sum {ℓ : ℕ} (passes : Fin ℓ → Prop)
    {R : Type*} [CommRing R] (w : R) :
    (∑ i : Fin ℓ, if FirstPassing passes i then w else 0) +
      (if ResidualClass passes then w else 0) = w := by
  by_cases h : ∃ i, passes i
  · obtain ⟨i, hi⟩ := firstPassing_exists passes h
    have hn : ¬ ResidualClass passes := fun hr => hr i hi.1
    rw [ite_eq_right hn, add_zero, sum_eq_single i]
    · exact ite_eq_left hi
    · intro j _ hji
      exact ite_eq_right (fun hj => hji (firstPassing_unique hj hi))
    · simp
  · have hr : ResidualClass passes := by simpa [ResidualClass] using h
    have he : ∀ i, ¬ FirstPassing passes i := fun i hi => hr i hi.1
    simp [he, hr]

/-- A disjoint decomposition of a finite weighted sum into all early
classes and the residual class. -/
theorem disjoint_class_sum {α R : Type*} [Fintype α] [CommRing R]
    {ℓ : ℕ} (passes : α → Fin ℓ → Prop) (w : α → R) :
    (∑ a, w a) =
      (∑ i : Fin ℓ, ∑ a, if FirstPassing (passes a) i then w a else 0) +
      (∑ a, if ResidualClass (passes a) then w a else 0) := by
  rw [sum_comm, ← sum_add_distrib]
  apply sum_congr rfl
  intro a _
  exact (class_indicator_sum (passes a) (w a)).symm

/-- Number of blocks above a cutoff. -/
def largeStarCount {α : Type*} [DecidableEq α] {S : Finset α}
    (r : ℕ) (P : Finpartition S) : ℕ :=
  (P.parts.filter fun B => r < B.card).card

/-- The full Binet--Minc contribution of one star forest. -/
def starForestWeight {n : ℕ} {R : Type*} [CommRing R]
    (A : Fin n → Fin n → R) (P : CompletionPartition n) : R :=
  Monomial.binetMincCoefficient (R := R) P *
    ∏ B ∈ P.parts, ∑ j : Fin n, ∏ i ∈ B, A i j

/-- The permanent is exactly the sum of the disjoint early and residual
Binet--Minc classes used by the actual class data below. -/
theorem permanent_class_decomposition {n ℓ : ℕ} {R : Type*} [CommRing R]
    (A : Fin n → Fin n → R) (cutoffs : Fin ℓ → ℕ)
    (H : Fin ℓ → Fin (n + 1)) :
    permanent A =
      (∑ j : Fin ℓ, ∑ P : CompletionPartition n,
        if FirstPassing (fun s => largeStarCount (cutoffs s) P ≤ (H s).val) j then
          starForestWeight A P else 0) +
      (∑ P : CompletionPartition n,
        if ResidualClass (fun s => largeStarCount (cutoffs s) P ≤ (H s).val) then
          starForestWeight A P else 0) := by
  have hbinet : permanent A = ∑ P : CompletionPartition n, starForestWeight A P :=
    binet_minc A
  rw [hbinet]
  exact disjoint_class_sum _ _

namespace ClassData
/-- Data for an early class uses exactly the earlier cutoff tests. -/
def earlyData {n ℓ : ℕ} (cutoffs : Fin ℓ → ℕ) (H : Fin ℓ → Fin (n + 1))
    (i : Fin ℓ) : ClassData n i.val where
  cutoff := cutoffs i
  tests := fun j => cutoffs ⟨j.val, j.isLt.trans i.isLt⟩
  threshold := fun j => H ⟨j.val, j.isLt.trans i.isLt⟩
  maxLarge := (H i).val

/-- Data for the residual class uses all earlier tests and the disjointness cap. -/
def residualData {n ℓ : ℕ} (cutoffs : Fin ℓ → ℕ) (H : Fin ℓ → Fin (n + 1))
    (R : ℕ) : ClassData n ℓ where
  cutoff := R
  tests := cutoffs
  threshold := H
  maxLarge := n / (R + 1)
end ClassData

end
end Permanent


==> anc/Permanent/ClassExpansion.lean <==
import Permanent.ProgramOperations
import Permanent.DirectCompletion
import Permanent.ClassGraphSize

/-! Elementary-label expansion of every concrete class graph. Terminal
integers and star coefficients use the checked binary Horner gadget. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

/-- A uniform bound for every expanded edge label, including terminal edges. -/
def classLabelSize (n : ℕ) : ℕ := 18 * n * n + 5 * n + 15

theorem natAbs_lt_next_pow {z : ℤ} {m : ℕ} (h : |z| ≤ ((2 ^ m : ℕ) : ℤ)) :
    z.natAbs < 2 ^ (m + 1) := by
  rw [← Int.natCast_natAbs] at h
  have hh : z.natAbs ≤ 2 ^ m := by exact_mod_cast h
  have hp : 0 < 2 ^ m := by positivity
  rw [pow_succ]
  omega

namespace ClassData
variable {n ℓ : ℕ}

theorem entry_realizable (D : ClassData n ℓ) (i : ℕ) (j : Fin n) :
    Realizable (D.entry i j) 3 := by
  unfold entry
  split_ifs with hi
  · exact realizable_variable ⟨i, hi⟩ j
  · exact realizable_zero n

theorem blockCoefficient_abs_bound (B : Finset ℕ) (hB : B ⊆ range n) :
    |blockCoefficient B| ≤ ((2 ^ (2 * n * n) : ℕ) : ℤ) := by
  have hc : B.card ≤ n := by simpa using card_le_card hB
  have he : |blockCoefficient B| = (((B.card - 1).factorial : ℕ) : ℤ) := by
    simp [blockCoefficient, abs_mul, abs_pow]
  rw [he]
  have hn : n ≤ 2 ^ n := Nat.le_of_lt (Nat.lt_two_pow_self (n := n))
  have hf : (B.card - 1).factorial ≤ 2 ^ (2 * n * n) := by
    calc
      _ ≤ n.factorial := Nat.factorial_le (by omega)
      _ ≤ n ^ n := Nat.factorial_le_pow n
      _ ≤ (2 ^ n) ^ n := pow_le_pow_left' hn n
      _ = 2 ^ (n * n) := (pow_mul _ _ _).symm
      _ ≤ _ := pow_le_pow_right' (by omega) (by nlinarith)
  exact_mod_cast hf

theorem smallWeight_realizable (D : ClassData n ℓ) (B : Finset ℕ)
    (hB : B ⊆ range n) : Realizable (D.smallWeight B) (classLabelSize n) := by
  have hc : B.card ≤ n := by simpa using card_le_card hB
  have hp (j : Fin n) : Realizable (∏ i ∈ B, D.entry i j) (10 * n + 3) := by
    exact realizable_mono (realizable_finset_prod B (fun i => D.entry i j) 3
      (fun i _ => D.entry_realizable i j)) (by omega)
  have hs := realizable_sum (fun j : Fin n => ∏ i ∈ B, D.entry i j) (10 * n + 3) hp
  have hz := realizable_integer n (blockCoefficient B) (2 * n * n + 1)
    (natAbs_lt_next_pow (blockCoefficient_abs_bound B hB))
  have hh := realizable_mul hz hs
  have he : 4 * (2 * n * n + 1) + 2 + (2 + Fintype.card (Fin n) * (10 * n + 3 + 2)) + 7 = classLabelSize n := by
    simp only [Fintype.card_fin, classLabelSize]
    ring
  rw [he] at hh
  exact hh

theorem directCompletion_realizable (D : ClassData n ℓ)
    (d : Fin n → Fin (n + 1)) (a : Fin ℓ → Fin (n + 2)) :
    Realizable (n := n) (MvPolynomial.C (D.directCompletion d a)) (classLabelSize n) := by
  have hh := realizable_integer n (D.directCompletion d a) (2 * n * n + 1)
    (natAbs_lt_next_pow (directCompletion_abs_two_pow D d a))
  exact realizable_mono hh (by dsimp [classLabelSize]; nlinarith)

theorem graphLabel_realizable (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    (e : D.Edge keep) :
    Realizable ((D.directGraph keep).label e) (classLabelSize n) := by
  rcases e with e | (e | e)
  · exact realizable_mono (realizable_one n) (by dsimp [classLabelSize]; omega)
  · change Realizable (D.choiceWeight e.val.2) (classLabelSize n)
    rcases e.val.2 with B | ij
    · exact D.smallWeight_realizable B.val (mem_powerset.mp (mem_filter.mp B.property).1)
    · exact realizable_mono (D.entry_realizable ij.1.val ij.2) (by dsimp [classLabelSize]; omega)
  · exact D.directCompletion_realizable e.val.val.1 e.val.val.2.2

/-- The complete polynomial-weight class graph has an elementary program
with polynomial overhead per retained vertex and choice. -/
theorem directGraph_realizable (D : ClassData n ℓ) (keep : State n ℓ → Prop) :
    Realizable (D.directGraph keep).output
      (((D.states keep).card + 1) *
        ((D.cutoff + 1) * (n + 1) ^ D.cutoff + n ^ 2 + 3) *
        (classLabelSize n + 2)) := by
  have hh := realizable_weighted_output (D.directGraph keep) (classLabelSize n)
    (D.graphLabel_realizable keep)
  apply realizable_mono hh
  have hg := D.graph_size_le keep
  calc
    Fintype.card (D.Vertex keep) + Fintype.card (D.Edge keep) * (classLabelSize n + 2) ≤
        (Fintype.card (D.Vertex keep) + Fintype.card (D.Edge keep)) * (classLabelSize n + 2) := by
      nlinarith
    _ ≤ _ := Nat.mul_le_mul_right _ hg

end ClassData
end
end Permanent


==> anc/Permanent/ClassGraph.lean <==
import Permanent.ClassAutomaton
import Permanent.WeightedDAG

/-! The finite merged-state class graph with polynomial edge labels.
This is an intermediate graph: elementary-label expansion is still required
before it can witness the final ABP theorem. Start and completion edges are
explicit, and no matrix value is used to select vertices or edges. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

namespace ClassData
variable {n ℓ : ℕ}

abbrev Node (D : ClassData n ℓ) (keep : State n ℓ → Prop) := {st // st ∈ D.states keep}
abbrev Vertex (D : ClassData n ℓ) (keep : State n ℓ → Prop) := Unit ⊕ (D.Node keep ⊕ Unit)
abbrev StartEdge (D : ClassData n ℓ) (keep : State n ℓ → Prop) :=
  {_u : Unit // D.Reachable keep D.initial}
abbrev StepEdge (D : ClassData n ℓ) (keep : State n ℓ → Prop) :=
  {p : D.Node keep × D.Choice // D.Enabled p.1.val p.2 ∧ keep (D.target p.1.val p.2)}
abbrev FinishEdge (D : ClassData n ℓ) (keep : State n ℓ → Prop) :=
  {v : D.Node keep // v.val.2.1 = range n}
abbrev Edge (D : ClassData n ℓ) (keep : State n ℓ → Prop) :=
  D.StartEdge keep ⊕ (D.StepEdge keep ⊕ D.FinishEdge keep)

/-- The target label is merged by equality, independently of its history. -/
def nextNode (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    (e : D.StepEdge keep) : D.Node keep :=
  ⟨D.target e.val.1.val e.val.2, (D.mem_states keep _).mpr
    (.step _ ((D.mem_states keep _).mp e.val.1.property) e.property.1 e.property.2)⟩

def initialNode (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    (h : D.Reachable keep D.initial) : D.Node keep :=
  ⟨D.initial, (D.mem_states keep _).mpr h⟩

def graphTail (D : ClassData n ℓ) (keep : State n ℓ → Prop) : D.Edge keep → D.Vertex keep
  | .inl _ => .inl ()
  | .inr (.inl e) => .inr (.inl e.val.1)
  | .inr (.inr e) => .inr (.inl e.val)

def graphHead (D : ClassData n ℓ) (keep : State n ℓ → Prop) : D.Edge keep → D.Vertex keep
  | .inl e => .inr (.inl (D.initialNode keep e.property))
  | .inr (.inl e) => .inr (.inl (D.nextNode keep e))
  | .inr (.inr _) => .inr (.inr ())

def graphRank (D : ClassData n ℓ) (keep : State n ℓ → Prop) : D.Vertex keep → ℕ
  | .inl _ => 0
  | .inr (.inl v) => v.val.2.1.card + 1
  | .inr (.inr _) => n + 2

theorem node_card_le (D : ClassData n ℓ) (keep : State n ℓ → Prop) (v : D.Node keep) :
    v.val.2.1.card ≤ n := by
  have h := (D.reachable_history keep ((D.mem_states keep _).mp v.property)).1
  simpa using card_le_card h

theorem graph_increasing (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    (e : D.Edge keep) : D.graphRank keep (D.graphTail keep e) <
      D.graphRank keep (D.graphHead keep e) := by
  rcases e with e | (e | e)
  · simp [graphTail, graphHead, graphRank, initialNode, initial]
  · have h := D.target_card_increases e.val.1.val e.val.2 e.property.1
    change e.val.1.val.2.1.card + 1 < (D.target e.val.1.val e.val.2).2.1.card + 1
    omega
  · have h := D.node_card_le keep e.val
    change e.val.val.2.1.card + 1 < n + 2
    omega

/-- Completion depends only on endpoint and requirement labels, precisely
as in the abbreviated terminal edges in Section 3. -/
abbrev Completion (n ℓ : ℕ) := (Fin n → Fin (n + 1)) → (Fin ℓ → Fin (n + 2)) → ℤ

def graphLabel (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    (completion : Completion n ℓ) : D.Edge keep → Poly n
  | .inl _ => 1
  | .inr (.inl e) => D.choiceWeight e.val.2
  | .inr (.inr e) => MvPolynomial.C (completion e.val.val.1 e.val.val.2.2)

/-- The concrete class graph, before replacing polynomial/integer labels. -/
def graph (D : ClassData n ℓ) (keep : State n ℓ → Prop) (completion : Completion n ℓ) :
    WeightedDAG (D.Vertex keep) (D.Edge keep) (Poly n) where
  source := .inl ()
  sink := .inr (.inr ())
  tail := D.graphTail keep
  head := D.graphHead keep
  label := D.graphLabel keep completion
  rank := D.graphRank keep
  increasing := D.graph_increasing keep

theorem vertex_card (D : ClassData n ℓ) (keep : State n ℓ → Prop) :
    Fintype.card (D.Vertex keep) = (D.states keep).card + 2 := by
  simp [Vertex, Node]
  omega

theorem edge_card_le (D : ClassData n ℓ) (keep : State n ℓ → Prop) :
    Fintype.card (D.Edge keep) ≤
      1 + (D.states keep).card * Fintype.card D.Choice + (D.states keep).card := by
  have hs : Fintype.card (D.StartEdge keep) ≤ 1 := by
    simpa using Fintype.card_subtype_le (fun _ : Unit => D.Reachable keep D.initial)
  have hm : Fintype.card (D.StepEdge keep) ≤ (D.states keep).card * Fintype.card D.Choice := by
    simpa [StepEdge, Node] using Fintype.card_subtype_le
      (fun p : D.Node keep × D.Choice => D.Enabled p.1.val p.2 ∧ keep (D.target p.1.val p.2))
  have hf : Fintype.card (D.FinishEdge keep) ≤ (D.states keep).card := by
    simpa [FinishEdge, Node] using Fintype.card_subtype_le (fun v : D.Node keep => v.val.2.1 = range n)
  simp only [Edge, Choice, Fintype.card_sum] at hm ⊢
  omega

/-- The graph's output is exactly its completed terminal table. The
incoming path sum at each merged node already adds all histories. -/
theorem graph_output_completed (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    (completion : Completion n ℓ) :
    (D.graph keep completion).output = ∑ v : D.Node keep,
      if v.val.2.1 = range n then
        MvPolynomial.C (completion v.val.1 v.val.2.2) * (D.graph keep completion).value (.inr (.inl v)) else 0 := by
  change (D.graph keep completion).value (.inr (.inr ())) = _
  rw [WeightedDAG.value_recurrence]
  simp only [graph, graphHead, graphTail, graphLabel, Sum.inr.injEq,
    Sum.inl_ne_inr, Sum.inr_ne_inl, ite_false, zero_add,
    Fintype.sum_sum_type, ite_true]
  simp only [sum_const_zero, zero_add]
  rw [← sum_filter]
  exact (Finset.sum_subtype (p := fun v : D.Node keep => v.val.2.1 = range n)
    (univ.filter fun v : D.Node keep => v.val.2.1 = range n)
    (fun v => by simp)
    (fun v => MvPolynomial.C (completion v.val.1 v.val.2.2) *
      (D.graph keep completion).value (.inr (.inl v)))).symm

/-- If the source fails a structural pruning test, the entire class graph
has no state vertices and computes zero. -/
theorem graph_output_zero_of_source_failed (D : ClassData n ℓ)
    (keep : State n ℓ → Prop) (completion : Completion n ℓ)
    (hsource : ¬ keep D.initial) : (D.graph keep completion).output = 0 := by
  have : IsEmpty (D.Node keep) := ⟨fun v =>
    hsource (D.reachable_source_kept keep ((D.mem_states keep v.val).mp v.property))⟩
  rw [D.graph_output_completed keep completion]
  simp

end ClassData
end
end Permanent


==> anc/Permanent/ClassGraphCertificate.lean <==
import Permanent.DirectCompletion
import Permanent.StateChoiceRecurrence
import Permanent.WeightedDAGMap

/-! A local continuation certificate proves correctness of the actual
finite class graph, including structural retention and completion edges. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical
attribute [local instance] completionDecidableEq

namespace ClassData
variable {n ℓ : ℕ} {R : Type*} [CommRing R]

def vertexContinuation (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    (f : State n ℓ → R) : D.Vertex keep → R
  | .inl _ => f D.initial
  | .inr (.inl v) => f v.val
  | .inr (.inr _) => 1

private theorem outgoing_steps (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    (f : State n ℓ → R) (A : Fin n → Fin n → R) (v : D.Node keep) :
    (∑ e : D.StepEdge keep, if e.val.1 = v then
      D.choiceValue A e.val.2 * f (D.target e.val.1.val e.val.2) else 0) =
      ∑ c : D.Choice, if D.Enabled v.val c ∧ keep (D.target v.val c) then
        D.choiceValue A c * f (D.target v.val c) else 0 := by
  rw [sum_subtype_indicator
    (fun p : D.Node keep × D.Choice => D.Enabled p.1.val p.2 ∧ keep (D.target p.1.val p.2))
    (fun p => p.1 = v) (fun p => D.choiceValue A p.2 * f (D.target p.1.val p.2)),
    Fintype.sum_prod_type, sum_eq_single v]
  · apply sum_congr rfl
    intro c _
    simp
  · intro u _ huv
    apply sum_eq_zero
    intro c _
    simp [huv]
  · simp

private theorem outgoing_finish (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    (completion : Completion n ℓ) (v : D.Node keep) :
    (∑ e : D.FinishEdge keep, if e.val = v then (completion e.val.val.1 e.val.val.2.2 : R) else 0) =
      if v.val.2.1 = range n then (completion v.val.1 v.val.2.2 : R) else 0 := by
  rw [sum_subtype_indicator (fun u : D.Node keep => u.val.2.1 = range n)
    (fun u => u = v) (fun u => (completion u.val.1 u.val.2.2 : R)), sum_eq_single v]
  · simp
  · intro u _ huv
    simp [huv]
  · simp

/-- Check only the actual outgoing vertex equations. This theorem handles
all finite graph indexing and source/sink wiring. -/
theorem graph_correct_of_continuation (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    (completion : Completion n ℓ) (A : Fin n → Fin n → R) (f : State n ℓ → R)
    (hsource : ¬ keep D.initial → f D.initial = 0)
    (hrec : ∀ st ∈ D.states keep,
      f st = (if st.2.1 = range n then (completion st.1 st.2.2 : R) else 0) +
        ∑ c : D.Choice, if D.Enabled st c ∧ keep (D.target st c) then
          D.choiceValue A c * f (D.target st c) else 0) :
    D.evaluate A (D.graph keep completion).output = f D.initial := by
  rw [WeightedDAG.output_map]
  apply WeightedDAG.forward_backward _ (D.vertexContinuation keep f)
  intro v
  rcases v with u | (v | u)
  · cases u
    simp only [WeightedDAG.map, graph, graphTail, graphHead, graphLabel,
      vertexContinuation, Fintype.sum_sum_type, reduceCtorEq, ite_true, ite_false,
      map_one, one_mul, sum_const_zero, add_zero, zero_add]
    by_cases hk : keep D.initial
    · have : Unique (D.StartEdge keep) :=
        ⟨⟨(), ClassData.Reachable.initial hk⟩, fun x => Subtype.ext (Subsingleton.elim _ _)⟩
      simp [initialNode]
    · have : IsEmpty (D.StartEdge keep) :=
        ⟨fun e => hk (D.reachable_source_kept keep e.property)⟩
      simp [hsource hk]
  · simp only [WeightedDAG.map, graph, graphTail, graphHead, graphLabel,
      vertexContinuation, Fintype.sum_sum_type, Sum.inr.injEq, Sum.inl.injEq,
      reduceCtorEq, ite_false, sum_const_zero, zero_add, nextNode, evaluate_C, mul_one]
    change f v.val =
      (∑ e : D.StepEdge keep, if e.val.1 = v then
        D.choiceValue A e.val.2 * f (D.target e.val.1.val e.val.2) else 0) +
      (∑ e : D.FinishEdge keep, if e.val = v then
        (completion e.val.val.1 e.val.val.2.2 : R) else 0)
    rw [outgoing_steps, outgoing_finish]
    exact (hrec v.val v.property).trans (add_comm _ _)
  · cases u
    simp [WeightedDAG.map, graph, graphTail, graphHead, graphLabel,
      vertexContinuation, Fintype.sum_sum_type]

end ClassData
end
end Permanent


==> anc/Permanent/ClassGraphSize.lean <==
import Permanent.ClassGraph
import Mathlib.Data.Nat.Choose.Bounds

/-! Polynomial overhead for the actual sparse class graph. These bounds
count edges as well as vertices, and do not require an algorithm for
constructing or evaluating the graph. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

/-- There are polynomially many bounded-size small-star choices. -/
theorem bounded_subset_choices (n r : ℕ) :
    ((range n).powerset.filter fun B => B.card ≤ r).card ≤ (r + 1) * (n + 1) ^ r := by
  have hsub : ((range n).powerset.filter fun B => B.card ≤ r) ⊆
      (range (r + 1)).biUnion (fun k => (range n).powersetCard k) := by
    intro B hB
    obtain ⟨hBN, hsize⟩ := mem_filter.mp hB
    exact mem_biUnion.mpr ⟨B.card, mem_range.mpr (by omega),
      mem_powersetCard.mpr ⟨mem_powerset.mp hBN, rfl⟩⟩
  calc
    _ ≤ ((range (r + 1)).biUnion fun k => (range n).powersetCard k).card := card_le_card hsub
    _ ≤ ∑ k ∈ range (r + 1), ((range n).powersetCard k).card := card_biUnion_le
    _ ≤ ∑ _k ∈ range (r + 1), (n + 1) ^ r := by
      apply sum_le_sum
      intro k hk
      rw [card_powersetCard, card_range]
      calc
        n.choose k ≤ n ^ k := Nat.choose_le_pow _ _
        _ ≤ (n + 1) ^ k := pow_le_pow_left' (Nat.le_succ n) _
        _ ≤ (n + 1) ^ r := pow_le_pow_right' (by omega) (by have := mem_range.mp hk; omega)
    _ = _ := by simp

namespace ClassData
variable {n ℓ : ℕ}

theorem choice_card_le (D : ClassData n ℓ) :
    Fintype.card D.Choice ≤ (D.cutoff + 1) * (n + 1) ^ D.cutoff + n ^ 2 := by
  have h := bounded_subset_choices n D.cutoff
  simp only [Choice, Fintype.card_sum, Fintype.card_coe, Fintype.card_prod, Fintype.card_fin]
  nlinarith

/-- Size of the concrete polynomial-labelled graph: reachable state count
multiplied by a fixed-degree polynomial in n, plus constant overhead. -/
theorem graph_size_le (D : ClassData n ℓ) (keep : State n ℓ → Prop) :
    Fintype.card (D.Vertex keep) + Fintype.card (D.Edge keep) ≤
      ((D.states keep).card + 1) *
        ((D.cutoff + 1) * (n + 1) ^ D.cutoff + n ^ 2 + 3) := by
  have he := D.edge_card_le keep
  have hc := D.choice_card_le
  rw [D.vertex_card keep]
  nlinarith

end ClassData
end
end Permanent


==> anc/Permanent/CompletionPolynomial.lean <==
import Permanent.CompletionWeights

/-! The finite partition definition of the terminal integer agrees with
the paper's product of large-star polynomials and coefficient interval. -/
namespace Permanent
open Finset Polynomial
noncomputable section
open scoped Classical
attribute [local instance] completionDecidableEq

/-- W_(r,d), without using its algorithmic coefficient recurrence. -/
def largeCompletionPolynomial (r d : ℕ) : Polynomial ℤ :=
  ∑ P : CompletionPartition d,
    if ∀ B ∈ P.parts, r < B.card then
      Polynomial.monomial P.parts.card (completionCoefficient P) else 0

theorem prod_integer_monomials {ι : Type*} [DecidableEq ι]
    (s : Finset ι) (degree : ι → ℕ) (coeff : ι → ℤ) :
    (∏ i ∈ s, Polynomial.monomial (degree i) (coeff i)) =
      Polynomial.monomial (∑ i ∈ s, degree i) (∏ i ∈ s, coeff i) := by
  induction s using Finset.induction_on with
  | empty => simp
  | @insert i s hi ih => simp [hi, ih, Polynomial.monomial_mul_monomial]

/-- Expanding the product chooses a large-star partition independently
at each right image; polynomial degree records the total number of stars. -/
theorem large_completion_product {n : ℕ} (r : ℕ) (d : Fin n → Fin (n + 1)) :
    (∏ j, largeCompletionPolynomial r (d j).val) =
      ∑ P : CompletionTuple d,
        if ∀ j, ∀ B ∈ (P j).parts, r < B.card then
          Polynomial.monomial (completionStarCount P) (∏ j, completionCoefficient (P j)) else 0 := by
  unfold largeCompletionPolynomial
  rw [Fintype.prod_sum]
  apply sum_congr rfl
  intro P _
  by_cases h : ∀ j, ∀ B ∈ (P j).parts, r < B.card
  · rw [ite_eq_left h]
    have he : ∀ j, (if ∀ B ∈ (P j).parts, r < B.card then
          Polynomial.monomial (P j).parts.card (completionCoefficient (P j)) else 0) =
        Polynomial.monomial (P j).parts.card (completionCoefficient (P j)) :=
      fun j => ite_eq_left (h j)
    simp_rw [he]
    exact prod_integer_monomials univ _ _
  · rw [ite_eq_right h]
    push Not at h
    obtain ⟨j, B, hB, hbad⟩ := h
    apply prod_eq_zero (mem_univ j)
    have hn : ¬ ∀ B ∈ (P j).parts, r < B.card := by
      intro hall
      have := hall B hB
      omega
    rw [ite_eq_right hn]

/-- Exact coefficient-suffix formula for the terminal edge. The vector
inequality is equivalent to q >= max_s a_s, including an empty test set. -/
theorem completion_coefficient_interval {n ℓ : ℕ} (D : ClassData n ℓ)
    (d : Fin n → Fin (n + 1)) (a : Fin ℓ → Fin (n + 2)) :
    (∑ q ∈ range (D.maxLarge + 1), if ∀ s, (a s).val ≤ q then
      (∏ j, largeCompletionPolynomial D.cutoff (d j).val).coeff q else 0) =
      D.completion d a := by
  rw [large_completion_product]
  simp_rw [Polynomial.finsetSum_coeff]
  have hdist (q : ℕ) (f : CompletionTuple d → ℤ) :
      (if ∀ s, (a s).val ≤ q then ∑ P, f P else 0) =
        ∑ P, if ∀ s, (a s).val ≤ q then f P else 0 := by
    by_cases hh : ∀ s, (a s).val ≤ q <;> simp [hh]
  simp_rw [hdist]
  rw [sum_comm]
  unfold ClassData.completion
  apply sum_congr rfl
  intro P _
  by_cases hlarge : ∀ j, ∀ B ∈ (P j).parts, D.cutoff < B.card
  · simp_rw [ite_eq_left hlarge, Polynomial.coeff_monomial]
    by_cases hq : completionStarCount P ≤ D.maxLarge
    · have hmem : completionStarCount P ∈ range (D.maxLarge + 1) := mem_range.mpr (by omega)
      rw [sum_eq_single (completionStarCount P)]
      · simp only [ite_true]
        by_cases hreq : ∀ s, (a s).val ≤ completionStarCount P
        · rw [ite_eq_left hreq, ite_eq_left (show validCompletion D d a P from ⟨hlarge, hq, hreq⟩)]
        · rw [ite_eq_right hreq, ite_eq_right (show ¬ validCompletion D d a P from
            fun hh => hreq hh.2.2)]
      · intro q _ hne
        rw [ite_eq_right (Ne.symm hne)]
        split_ifs <;> rfl
      · exact fun h => False.elim (h hmem)
    · have hvalid : ¬ validCompletion D d a P := by
        intro hh; exact hq hh.2.1
      rw [ite_eq_right hvalid]
      apply sum_eq_zero
      intro q hqmem
      have hne : completionStarCount P ≠ q := by
        have := mem_range.mp hqmem
        omega
      simp [hne]
  · have hvalid : ¬ validCompletion D d a P := by
      intro hh; exact hlarge hh.1
    simp [hlarge, hvalid]

end
end Permanent


==> anc/Permanent/CompletionRelabel.lean <==
import Permanent.PartitionRelabel

/-! Terminal sums on actual marked leaf sets depend only on endpoint
cardinalities. This is the invariance that makes merging histories sound. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical
attribute [local instance] completionDecidableEq

/-- Partitions of each marked fibre before forgetting the actual leaf names. -/
abbrev FibrePartitions {n : ℕ} (U : Fin n → Type*) [∀ j, Fintype (U j)]
    [∀ j, DecidableEq (U j)] := (j : Fin n) → Finpartition (univ : Finset (U j))

def terminalPartitionSum {n ℓ : ℕ} (D : ClassData n ℓ) (U : Fin n → Type*)
    [∀ j, Fintype (U j)] [∀ j, DecidableEq (U j)] (a : Fin ℓ → ℕ) : ℤ :=
  ∑ P : FibrePartitions U,
    if (∀ j, ∀ B ∈ (P j).parts, D.cutoff < B.card) ∧
        (∑ j, (P j).parts.card) ≤ D.maxLarge ∧
        (∀ s, a s ≤ ∑ j, (P j).parts.card) then
      ∏ j, partitionCoefficient (P j) else 0

/-- Relabel all marked fibres independently; coincidences of centre images
are already represented by belonging to the same fibre. -/
theorem terminalPartitionSum_relabel {n ℓ : ℕ} (D : ClassData n ℓ)
    (U V : Fin n → Type*) [∀ j, Fintype (U j)] [∀ j, Fintype (V j)]
    [∀ j, DecidableEq (U j)] [∀ j, DecidableEq (V j)]
    (e : ∀ j, U j ≃ V j) (a : Fin ℓ → ℕ) :
    terminalPartitionSum D U a = terminalPartitionSum D V a := by
  unfold terminalPartitionSum
  apply Fintype.sum_equiv (Equiv.piCongrRight (fun j => partitionLabelEquiv (e j)))
  intro P
  change _ = if (∀ j, ∀ B ∈ (relabelPartition (e j) (P j)).parts, D.cutoff < B.card) ∧
      (∑ j, (relabelPartition (e j) (P j)).parts.card) ≤ D.maxLarge ∧
      (∀ s, a s ≤ ∑ j, (relabelPartition (e j) (P j)).parts.card) then
    ∏ j, partitionCoefficient (relabelPartition (e j) (P j)) else 0
  simp only [large_partition_relabel, relabelPartition_card, partitionCoefficient_relabel]

/-- On the standard cardinality labels the fibre sum is exactly the
terminal multiplier already installed on the concrete class graph. -/
theorem terminalPartitionSum_fin {n ℓ : ℕ} (D : ClassData n ℓ)
    (d : Fin n → Fin (n + 1)) (a : Fin ℓ → Fin (n + 2)) :
    terminalPartitionSum D (fun j => Fin (d j).val) (fun s => (a s).val) =
      D.completion d a := by
  unfold terminalPartitionSum ClassData.completion
  apply sum_congr rfl
  intro P _
  by_cases hv : validCompletion D d a P
  · have hl : (∀ j, ∀ B ∈ (P j).parts, D.cutoff < B.card) ∧
        (∑ j, (P j).parts.card) ≤ D.maxLarge ∧
        (∀ s, (a s).val ≤ ∑ j, (P j).parts.card) := hv
    rw [ite_eq_left hl, ite_eq_left hv]
    apply prod_congr rfl
    intro j _
    simp [partitionCoefficient, completionCoefficient]
  · have hl : ¬ ((∀ j, ∀ B ∈ (P j).parts, D.cutoff < B.card) ∧
        (∑ j, (P j).parts.card) ≤ D.maxLarge ∧
        (∀ s, (a s).val ≤ ∑ j, (P j).parts.card)) := fun hh => hv hh
    rw [ite_eq_right hl, ite_eq_right hv]

/-- The terminal multiplier is unchanged when an actual marked fibre is
replaced by any enumeration of that many abstract labels. -/
theorem terminalPartitionSum_eq_completion {n ℓ : ℕ} (D : ClassData n ℓ)
    (U : Fin n → Type*) [∀ j, Fintype (U j)] [∀ j, DecidableEq (U j)]
    (d : Fin n → Fin (n + 1)) (a : Fin ℓ → Fin (n + 2))
    (hcard : ∀ j, Fintype.card (U j) = (d j).val) :
    terminalPartitionSum D U (fun s => (a s).val) = D.completion d a := by
  let e (j : Fin n) : U j ≃ Fin (d j).val := Fintype.equivFinOfCardEq (hcard j)
  exact (terminalPartitionSum_relabel D U _ e _).trans (terminalPartitionSum_fin D d a)

end
end Permanent


==> anc/Permanent/CompletionWeights.lean <==
import Permanent.ClassGraph
import Monomial.BinetMinc
import Mathlib.Data.Nat.Factorial.BigOperators
import Mathlib.Algebra.Polynomial.Coeff
import Mathlib.Data.Fintype.Perm

/-! Terminal integer weights defined as finite sums over large-star
partitions. Their L1 bound is factorial, so the eventual elementary-label
expansion needs only polynomially many bits per integer weight. No
precomputation or algorithmic recurrence is part of these definitions. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

local instance completionDecidableEq (d : ℕ) : DecidableEq (Fin d) :=
  fun a b => Classical.propDecidable (a = b)

/-- Partitions of a finite label set of the prescribed cardinality. -/
abbrev CompletionPartition (d : ℕ) :=
  letI : DecidableEq (Fin d) := fun a b => Classical.propDecidable (a = b)
  Finpartition (univ : Finset (Fin d))

/-- Binet--Minc coefficient for a completion partition. -/
def completionCoefficient {d : ℕ} (P : CompletionPartition d) : ℤ :=
  (-1) ^ (d - P.parts.card) * ∏ B ∈ P.parts, ((B.card - 1).factorial : ℤ)

/-- Summing absolute Binet--Minc coefficients counts all permutations. -/
theorem completion_coefficient_L1 (d : ℕ) :
    ∑ P : CompletionPartition d, |completionCoefficient P| = (d.factorial : ℤ) := by
  have hcoeff : ∀ P : CompletionPartition d,
      |completionCoefficient P| = (Fintype.card (Monomial.BlockCycleData P) : ℤ) := by
    intro P
    rw [Monomial.card_blockCycleData]
    simp [completionCoefficient, abs_mul, abs_pow, Nat.cast_prod]
    positivity
  simp_rw [hcoeff]
  rw [← Nat.cast_sum, ← Fintype.card_sigma]
  have hc := Fintype.card_congr (Monomial.blockCyclesEquivPerm (α := Fin d))
  rw [hc]
  simp [Fintype.card_perm]

/-- A tuple of large-star partitions, one for each occupied right image. -/
abbrev CompletionTuple {n : ℕ} (d : Fin n → Fin (n + 1)) :=
  (j : Fin n) → CompletionPartition (d j).val

def completionStarCount {n : ℕ} {d : Fin n → Fin (n + 1)}
    (P : CompletionTuple d) : ℕ := ∑ j, (P j).parts.card

def validCompletion {n ℓ : ℕ} (D : ClassData n ℓ) (d : Fin n → Fin (n + 1))
    (a : Fin ℓ → Fin (n + 2)) (P : CompletionTuple d) : Prop :=
  (∀ j, ∀ B ∈ (P j).parts, D.cutoff < B.card) ∧
  completionStarCount P ≤ D.maxLarge ∧ ∀ s, (a s).val ≤ completionStarCount P

/-- Every occupied marked image needs a nonempty completion partition;
hence at least one large star. This is the support-pruning justification. -/
theorem completion_support_le {n : ℕ} (d : Fin n → Fin (n + 1))
    (P : CompletionTuple d) : (endpointSupport d).card ≤ completionStarCount P := by
  have hcard : (endpointSupport d).card = ∑ j : Fin n, if d j ≠ 0 then 1 else 0 := by
    simp only [endpointSupport, card_eq_sum_ones, sum_filter]
    apply sum_congr rfl
    intro j _
    by_cases hj : d j = 0 <;> simp [hj]
  rw [hcard]
  apply sum_le_sum
  intro j _
  by_cases hj : d j ≠ 0
  · rw [ite_eq_left hj]
    have hpos : 0 < (d j).val := by
      by_contra hneg
      apply hj
      apply Fin.ext
      change (d j).val = 0
      omega
    obtain ⟨B, hB, _⟩ := (P j).exists_mem (mem_univ (⟨0, hpos⟩ : Fin (d j).val))
    exact card_pos.mpr ⟨B, hB⟩
  · simp [hj]

/-- Accepted completions automatically satisfy the endpoint support bound. -/
theorem valid_completion_support {n ℓ : ℕ} (D : ClassData n ℓ)
    (d : Fin n → Fin (n + 1)) (a : Fin ℓ → Fin (n + 2)) (P : CompletionTuple d)
    (h : validCompletion D d a P) : (endpointSupport d).card ≤ D.maxLarge :=
  (completion_support_le d P).trans h.2.1

/-- Disjoint large stars use at least r+1 leaves apiece. -/
theorem large_partition_count_bound (r d : ℕ) (P : CompletionPartition d)
    (hlarge : ∀ B ∈ P.parts, r < B.card) : P.parts.card * (r + 1) ≤ d := by
  calc
    P.parts.card * (r + 1) = ∑ _B ∈ P.parts, (r + 1) := by simp
    _ ≤ ∑ B ∈ P.parts, B.card := by
      apply sum_le_sum
      intro B hB
      have := hlarge B hB
      omega
    _ = d := by simpa using P.sum_card_parts

theorem completion_large_count_bound {n : ℕ} (r : ℕ)
    (d : Fin n → Fin (n + 1)) (P : CompletionTuple d)
    (hlarge : ∀ j, ∀ B ∈ (P j).parts, r < B.card) :
    completionStarCount P * (r + 1) ≤ ∑ j, (d j).val := by
  unfold completionStarCount
  rw [sum_mul]
  exact sum_le_sum fun j _ => large_partition_count_bound r (d j).val (P j) (hlarge j)

/-- The universal residual cap follows from disjointness, rather than
restricting center images to be distinct. -/
theorem completion_residual_cap {n : ℕ} (r : ℕ)
    (d : Fin n → Fin (n + 1)) (P : CompletionTuple d)
    (hlarge : ∀ j, ∀ B ∈ (P j).parts, r < B.card)
    (hd : (∑ j, (d j).val) ≤ n) : completionStarCount P ≤ n / (r + 1) := by
  apply (Nat.le_div_iff_mul_le (by omega)).2
  exact (completion_large_count_bound r d P hlarge).trans hd

/-- Exact expanded form of the terminal coefficient interval. -/
def ClassData.completion {n ℓ : ℕ} (D : ClassData n ℓ) : ClassData.Completion n ℓ :=
  fun d a => ∑ P : CompletionTuple d,
    if validCompletion D d a P then ∏ j, completionCoefficient (P j) else 0

/-- An endpoint vector rejected by the support test has zero terminal
multiplier, since it admits no accepted completion. -/
theorem completion_zero_of_support {n ℓ : ℕ} (D : ClassData n ℓ)
    (d : Fin n → Fin (n + 1)) (a : Fin ℓ → Fin (n + 2))
    (h : D.maxLarge < (endpointSupport d).card) : D.completion d a = 0 := by
  unfold ClassData.completion
  apply sum_eq_zero
  intro P _
  have hn : ¬ validCompletion D d a P := by
    intro hp
    have hh := valid_completion_support D d a P hp
    omega
  rw [ite_eq_right hn]

/-- All completion weights have L1 bounded by the product of digit factorials. -/
theorem completion_abs_le {n ℓ : ℕ} (D : ClassData n ℓ)
    (d : Fin n → Fin (n + 1)) (a : Fin ℓ → Fin (n + 2)) :
    |D.completion d a| ≤ (∏ j, ((d j).val).factorial : ℕ) := by
  unfold ClassData.completion
  calc
    |∑ P : CompletionTuple d,
        if validCompletion D d a P then ∏ j, completionCoefficient (P j) else 0| ≤
        ∑ P : CompletionTuple d,
          |if validCompletion D d a P then ∏ j, completionCoefficient (P j) else 0| :=
      abs_sum_le_sum_abs _ _
    _ ≤ ∑ P : CompletionTuple d, ∏ j, |completionCoefficient (P j)| := by
      apply sum_le_sum
      intro P _
      split_ifs
      · rw [abs_prod]
      · simp only [abs_zero]
        positivity
    _ = ∏ j : Fin n, ∑ P : CompletionPartition (d j).val, |completionCoefficient P| := by
      rw [Fintype.prod_sum]
    _ = _ := by simp [completion_coefficient_L1]

/-- Reachable terminal states have total marked count at most n; their
integer completion labels therefore have absolute value at most n!. -/
theorem completion_abs_le_factorial {n ℓ : ℕ} (D : ClassData n ℓ)
    (d : Fin n → Fin (n + 1)) (a : Fin ℓ → Fin (n + 2))
    (hd : (∑ j, (d j).val) ≤ n) : |D.completion d a| ≤ (n.factorial : ℤ) := by
  apply (completion_abs_le D d a).trans
  have hp : (∏ j, ((d j).val).factorial) ≤ (∑ j, (d j).val).factorial :=
    Nat.le_of_dvd (Nat.factorial_pos _) (Nat.prod_factorial_dvd_factorial_sum univ _)
  have hn := hp.trans (Nat.factorial_le hd)
  exact_mod_cast hn

/-- The now fully specified class graph uses the actual terminal integer
weights, rather than an unspecified completion function. -/
def ClassData.completedGraph {n ℓ : ℕ} (D : ClassData n ℓ) (keep : State n ℓ → Prop) :=
  D.graph keep D.completion

theorem completed_graph_output {n ℓ : ℕ} (D : ClassData n ℓ)
    (keep : State n ℓ → Prop) :
    (D.completedGraph keep).output = ∑ v : D.Node keep,
      if v.val.2.1 = range n then
        MvPolynomial.C (D.completion v.val.1 v.val.2.2) *
          (D.completedGraph keep).value (.inr (.inl v)) else 0 :=
  D.graph_output_completed keep D.completion

end
end Permanent


==> anc/Permanent/Counting.lean <==
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Basic.Real.Basic
import Lean.Elab.Tactic.Omega
import Mathlib.Tactic.Choose
import Mathlib.Tactic.Convert
import Mathlib.Tactic.Ext
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.FinCases
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

/-! Weighted subset counting, the binomial generating-function step used
in the proof of the prefix-constrained subset estimate. -/
namespace Permanent
open Finset

/-- The generating function for subsets of a finite set. -/
theorem subset_generating {α : Type*} [DecidableEq α] (s : Finset α) (t : ℝ) :
    ∑ u ∈ s.powerset, t ^ u.card = (1 + t) ^ s.card := by
  have h := Finset.prod_add (fun _ : α => t) (fun _ : α => (1 : ℝ)) s
  simpa [add_comm] using h.symm

/-- A binomial lower-tail bound, expressed directly as a count of subsets.
This requires no entropy or approximation to logarithms. -/
theorem small_subsets_bound {α : Type*} [DecidableEq α]
    (s : Finset α) (L : ℕ) (t : ℝ) (ht : 0 < t) (ht1 : t ≤ 1) :
    (((s.powerset.filter fun u => u.card ≤ L).card : ℕ) : ℝ) ≤
      (1 + t) ^ s.card / t ^ L := by
  have htL : 0 < t ^ L := pow_pos ht _
  apply (le_div_iff₀ htL).2
  calc
    ((s.powerset.filter fun u => u.card ≤ L).card : ℝ) * t ^ L =
        ∑ u ∈ s.powerset.filter (fun u => u.card ≤ L), t ^ L := by simp
    _ ≤ ∑ u ∈ s.powerset.filter (fun u => u.card ≤ L), t ^ u.card := by
      apply sum_le_sum
      intro u hu
      exact pow_le_pow_of_le_one ht.le ht1 (mem_filter.mp hu).2
    _ ≤ ∑ u ∈ s.powerset, t ^ u.card := by
      apply sum_le_sum_of_subset_of_nonneg (filter_subset _ _)
      intro u _ _
      positivity
    _ = (1 + t) ^ s.card := subset_generating s t

/-- Summing uniform bounds over possible prefix lengths produces the
polynomial overhead in the prefix-constrained subset estimate. -/
theorem prefix_slices_bound (N : ℕ) (counts : Fin (N + 1) → ℕ) (M : ℝ)
    (h : ∀ p, (counts p : ℝ) ≤ M) :
    (∑ p, (counts p : ℝ)) ≤ (N + 1 : ℝ) * M := by
  calc
    ∑ p, (counts p : ℝ) ≤ ∑ _p : Fin (N + 1), M :=
      sum_le_sum fun p _ => h p
    _ = _ := by simp

end Permanent


==> anc/Permanent/CutoffMass.lean <==
import Permanent.Canonical

/-! Telescoping cutoff weights and their per-star mass bound.
If r_j are the selected cutoffs, let t(0)=0 and t(j+1)=r_j+1.
The increments are exactly beta_1=2, beta_j=r_j-r_(j-1).
This file derives the two hypotheses used in safe pruning and in the
measured-history invariants from that concrete telescoping construction. -/
namespace Permanent
open Finset

/-- Weighted supply from a star with b leaves, across the first l cutoffs. -/
def cutoffMass (t : ℕ → ℕ) (l b : ℕ) : ℕ :=
  ∑ j ∈ range l, if t (j + 1) ≤ b then t (j + 1) - t j else 0

/-- All cutoff increments sum to the final cap, since t(0)=0. -/
theorem cutoff_increment_sum (t : ℕ → ℕ) (ht : Monotone t) (h0 : t 0 = 0)
    (l : ℕ) : ∑ j ∈ range l, (t (j + 1) - t j) = t l := by
  induction l with
  | zero => simp [h0]
  | succ l ih =>
    rw [sum_range_succ, ih]
    have h := ht (Nat.le_succ l)
    simp only [Nat.succ_eq_add_one] at *
    omega

/-- Once a star exceeds the last cutoff, it supplies every cutoff weight. -/
theorem cutoffMass_full (t : ℕ → ℕ) (ht : Monotone t) (h0 : t 0 = 0)
    (l b : ℕ) (hb : t l ≤ b) : cutoffMass t l b = t l := by
  unfold cutoffMass
  calc
    (∑ j ∈ range l, if t (j + 1) ≤ b then t (j + 1) - t j else 0) =
        ∑ j ∈ range l, (t (j + 1) - t j) := by
      apply sum_congr rfl
      intro j hj
      have hjl : j + 1 ≤ l := by have := mem_range.mp hj; omega
      rw [ite_eq_left ((ht hjl).trans hb)]
    _ = _ := cutoff_increment_sum t ht h0 l

/-- A star supplies at most one weighted unit per leaf. -/
theorem cutoffMass_le_leaves (t : ℕ → ℕ) (ht : Monotone t) (h0 : t 0 = 0)
    (l b : ℕ) : cutoffMass t l b ≤ b := by
  induction l with
  | zero => simp [cutoffMass]
  | succ l ih =>
    unfold cutoffMass at *
    rw [sum_range_succ]
    by_cases hb : t (l + 1) ≤ b
    · rw [ite_eq_left hb]
      have hl : t l ≤ b := (ht (Nat.le_succ l)).trans hb
      have hh := cutoffMass_full t ht h0 l b hl
      unfold cutoffMass at hh
      rw [hh]
      have h := ht (Nat.le_succ l)
      omega
    · rw [ite_eq_right hb, add_zero]
      exact ih

/-- A star supplies at most the full mass k=K+1. -/
theorem cutoffMass_le_cap (t : ℕ → ℕ) (ht : Monotone t) (h0 : t 0 = 0)
    (l b : ℕ) : cutoffMass t l b ≤ t l := by
  calc
    cutoffMass t l b ≤ ∑ j ∈ range l, (t (j + 1) - t j) := by
      apply sum_le_sum
      intro j _
      split_ifs <;> omega
    _ = t l := cutoff_increment_sum t ht h0 l

/-- The paper's mass bound nu(b) ≤ min(b,k), with no asymptotics. -/
theorem cutoffMass_bound (t : ℕ → ℕ) (ht : Monotone t) (h0 : t 0 = 0)
    (l b : ℕ) : cutoffMass t l b ≤ min b (t l) :=
  le_min (cutoffMass_le_leaves t ht h0 l b) (cutoffMass_le_cap t ht h0 l b)

/-- Updating saturated requirements can only decrease the supplied mass. -/
theorem weighted_requirement_drop_le (t : ℕ → ℕ) (a : ℕ → ℕ) (l b : ℕ) :
    (∑ j ∈ range l, (t (j + 1) - t j) *
      (a j - (a j - if t (j + 1) ≤ b then 1 else 0))) ≤ cutoffMass t l b := by
  apply sum_le_sum
  intro j _
  by_cases hb : t (j + 1) ≤ b
  · rw [ite_eq_left hb, ite_eq_left hb]
    calc
      (t (j + 1) - t j) * (a j - (a j - 1)) ≤ (t (j + 1) - t j) * 1 :=
        Nat.mul_le_mul_left _ (by omega)
      _ = _ := by simp
  · simp [hb]

/-- Actual decrease in requirements has both bounds needed for a small step
in MeasuredReachable, including requirements already saturated at zero. -/
theorem weighted_requirement_drop_bound (t : ℕ → ℕ) (ht : Monotone t)
    (h0 : t 0 = 0) (a : ℕ → ℕ) (l b : ℕ) :
    (∑ j ∈ range l, (t (j + 1) - t j) *
      (a j - (a j - if t (j + 1) ≤ b then 1 else 0))) ≤ min b (t l) :=
  (weighted_requirement_drop_le t a l b).trans (cutoffMass_bound t ht h0 l b)

end Permanent


==> anc/Permanent/DirectCompletion.lean <==
import Permanent.StateRealizationTransitions
import Mathlib.Data.Fintype.Powerset

/-! Terminal edges for the nonalgorithmic ABP existence proof. Their labels
are the defining finite integer sums; no precomputation recurrence is used.
A coarse polynomial-bit magnitude bound is sufficient for label expansion. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical
attribute [local instance] completionDecidableEq

/-- The actual integer terminal sum attached to endpoint/requirement data. -/
def ClassData.directCompletion {n ℓ : ℕ} (D : ClassData n ℓ) : ClassData.Completion n ℓ :=
  fun d a => stateContinuation D (d, (range n, a)) (fun _ _ => (1 : ℤ))

theorem binet_coefficient_intCast {α R : Type*} [DecidableEq α] [CommRing R]
    {S : Finset α} (P : Finpartition S) :
    ((Monomial.binetMincCoefficient (R := ℤ) P : ℤ) : R) = Monomial.binetMincCoefficient (R := R) P := by
  simp [Monomial.binetMincCoefficient]

/-- The finite terminal integer specializes to the actual terminal
continuation in every commutative ring. -/
theorem stateContinuation_terminal_cast {n ℓ : ℕ} {R : Type*} [CommRing R]
    (D : ClassData n ℓ) (st : State n ℓ) (hfull : st.2.1 = range n)
    (A : Fin n → Fin n → R) :
    stateContinuation D st A = ((D.directCompletion st.1 st.2.2 : ℤ) : R) := by
  rcases st with ⟨d, S, a⟩
  change S = range n at hfull
  subst S
  by_cases hr : Nonempty (StateRealization (d, (range n, a)))
  · let T := Classical.choice hr
    rw [stateContinuation_terminal D _ T rfl A]
    unfold ClassData.directCompletion
    rw [stateContinuation_terminal D _ T rfl (fun _ _ => (1 : ℤ))]
    simp only [Int.cast_sum]
    apply sum_congr rfl
    intro P _
    split_ifs <;> simp only [Int.cast_zero, binet_coefficient_intCast]
  · simp [stateContinuation, ClassData.directCompletion, hr]

/-- A partition is determined by the function assigning every ambient
row to its block (and assigning the empty block outside its ground set). -/
theorem partition_part_injective {n : ℕ} (S : Finset (Fin n)) :
    Function.Injective (fun P : Finpartition S => fun i : Fin n => P.part i) := by
  intro P Q h
  apply Finpartition.ext
  ext B
  constructor
  · intro hB
    obtain ⟨i, hi⟩ := P.nonempty_of_mem_parts hB
    have he : Q.part i = B := (congrFun h i).symm.trans (P.part_eq_of_mem hB hi)
    rw [← he]
    exact (Q.part_mem).mpr (P.subset hB hi)
  · intro hB
    obtain ⟨i, hi⟩ := Q.nonempty_of_mem_parts hB
    have he : P.part i = B := (congrFun h i).trans (Q.part_eq_of_mem hB hi)
    rw [← he]
    exact (P.part_mem).mpr (Q.subset hB hi)

/-- There are at most 2^(n^2) partitions of any subset of the n rows.
This intentionally coarse bound still has polynomial binary length. -/
theorem subset_partition_card_bound {n : ℕ} (S : Finset (Fin n)) :
    Fintype.card (Finpartition S) ≤ 2 ^ (n * n) := by
  have h := Fintype.card_le_of_injective (fun P : Finpartition S => fun i : Fin n => P.part i) (partition_part_injective S)
  simpa [Fintype.card_fun, Fintype.card_finset, ← pow_mul] using h

theorem subset_coefficient_abs_bound {n : ℕ} {S : Finset (Fin n)} (P : Finpartition S) :
    |Monomial.binetMincCoefficient (R := ℤ) P| ≤ (n.factorial : ℤ) := by
  have ha : |Monomial.binetMincCoefficient (R := ℤ) P| =
      ((∏ B ∈ P.parts, (B.card - 1).factorial : ℕ) : ℤ) := by
    simp [Monomial.binetMincCoefficient, abs_mul, abs_pow, Nat.cast_prod]
    positivity
  rw [ha]
  have hsum : (∑ B ∈ P.parts, (B.card - 1)) ≤ n := by
    calc
      _ ≤ ∑ B ∈ P.parts, B.card := sum_le_sum (fun B _ => Nat.sub_le _ _)
      _ = S.card := P.sum_card_parts
      _ ≤ n := card_finset_fin_le S
  have hp : (∏ B ∈ P.parts, (B.card - 1).factorial) ≤
      (∑ B ∈ P.parts, (B.card - 1)).factorial :=
    Nat.le_of_dvd (Nat.factorial_pos _) (Nat.prod_factorial_dvd_factorial_sum P.parts _)
  exact_mod_cast hp.trans (Nat.factorial_le hsum)

/-- A direct terminal integer has polynomially many bits, even without
using the sharper factorial-only bound of the W-polynomial construction. -/
theorem directCompletion_abs_bound {n ℓ : ℕ} (D : ClassData n ℓ)
    (d : Fin n → Fin (n + 1)) (a : Fin ℓ → Fin (n + 2)) :
    |D.directCompletion d a| ≤ ((2 ^ (n * n) * n.factorial : ℕ) : ℤ) := by
  unfold ClassData.directCompletion
  by_cases hr : Nonempty (StateRealization (d, (range n, a)))
  · let T := Classical.choice hr
    rw [stateContinuation_terminal D _ T rfl (fun _ _ => (1 : ℤ))]
    calc
      _ ≤ ∑ P : Finpartition T.marked,
          |if (∀ B ∈ P.parts, D.cutoff < B.card) ∧ ConstantOnParts P T.pin ∧
              P.parts.card ≤ D.maxLarge ∧ (∀ s, (a s).val ≤ P.parts.card) then
            Monomial.binetMincCoefficient (R := ℤ) P else 0| := abs_sum_le_sum_abs _ _
      _ ≤ ∑ _P : Finpartition T.marked, (n.factorial : ℤ) := by
        apply sum_le_sum
        intro P _
        split_ifs
        · exact subset_coefficient_abs_bound P
        · simp
      _ = (Fintype.card (Finpartition T.marked) : ℤ) * n.factorial := by simp
      _ ≤ (2 ^ (n * n) : ℕ) * (n.factorial : ℤ) := by
        apply mul_le_mul_of_nonneg_right
        · exact_mod_cast subset_partition_card_bound T.marked
        · positivity
      _ = _ := by simp
  · simp [stateContinuation, hr]

/-- A simple explicit exponent bounds all terminal-label magnitudes,
ready for a binary constant gadget with polynomially many stages. -/
theorem directCompletion_abs_two_pow {n ℓ : ℕ} (D : ClassData n ℓ)
    (d : Fin n → Fin (n + 1)) (a : Fin ℓ → Fin (n + 2)) :
    |D.directCompletion d a| ≤ ((2 ^ (2 * n * n) : ℕ) : ℤ) := by
  have hn : n ≤ 2 ^ n := Nat.le_of_lt (Nat.lt_two_pow_self (n := n))
  have hf : n.factorial ≤ 2 ^ (n * n) := by
    calc
      n.factorial ≤ n ^ n := Nat.factorial_le_pow n
      _ ≤ (2 ^ n) ^ n := pow_le_pow_left' hn n
      _ = _ := (pow_mul _ _ _).symm
  apply (directCompletion_abs_bound D d a).trans
  have hh := Nat.mul_le_mul_left (2 ^ (n * n)) hf
  rw [← pow_add] at hh
  have he : n * n + n * n = 2 * n * n := by ring
  rw [he] at hh
  exact_mod_cast hh

/-- The class graph with directly defined terminal integer labels. -/
def ClassData.directGraph {n ℓ : ℕ} (D : ClassData n ℓ) (keep : State n ℓ → Prop) :=
  D.graph keep D.directCompletion

end
end Permanent


==> anc/Permanent/DirectGraphCorrect.lean <==
import Permanent.ClassGraphCertificate
import Permanent.RejectedContinuation

/-! Correctness of the concrete direct-terminal class graph. Structural
pruning is isolated as an algebraic zero-continuation condition. The
support-pruned early classes instantiate it without further hypotheses. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical
attribute [local instance] completionDecidableEq

namespace ClassData
variable {n ℓ : ℕ} {R : Type*} [CommRing R]

theorem reachable_forget_keep (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    {st : State n ℓ} (h : D.Reachable keep st) : D.Reachable (fun _ => True) st := by
  induction h with
  | initial hk => exact .initial trivial
  | step c hr hen hk ih => exact .step c ih hen trivial

theorem no_enabled_terminal (D : ClassData n ℓ) (st : State n ℓ)
    (hfull : st.2.1 = range n) (c : D.Choice) : ¬ D.Enabled st c := by
  intro h
  cases c with
  | inl B =>
    obtain ⟨hd, i, hi, _⟩ := h
    have hin := mem_powerset.mp (mem_filter.mp B.property).1 hi
    exact disjoint_left.mp hd (hfull.symm ▸ hin) hi
  | inr ij =>
    exact disjoint_left.mp h.1.1 (hfull.symm ▸ mem_range.mpr ij.1.isLt) (mem_singleton_self _)

theorem exists_least_unused (D : ClassData n ℓ) (st : State n ℓ)
    (hSN : st.2.1 ⊆ range n) (hnot : st.2.1 ≠ range n) :
    ∃ i : Fin n, i.val ∉ st.2.1 ∧ ∀ k < i.val, k ∈ st.2.1 := by
  have hne : (range n \ st.2.1).Nonempty := by
    apply nonempty_iff_ne_empty.mpr
    intro he
    have hsub : range n ⊆ st.2.1 := sdiff_eq_empty_iff_subset.mp he
    exact hnot (subset_antisymm hSN hsub)
  let k := (range n \ st.2.1).min' hne
  have hk := (range n \ st.2.1).min'_mem hne
  have hkN : k < n := mem_range.mp (mem_sdiff.mp hk).1
  refine ⟨⟨k, hkN⟩, (mem_sdiff.mp hk).2, ?_⟩
  intro t ht
  change t < k at ht
  by_contra htc
  have htN : t < n := by omega
  have hmem : t ∈ range n \ st.2.1 := mem_sdiff.mpr ⟨mem_range.mpr htN, htc⟩
  have hle := (range n \ st.2.1).min'_le t hmem
  change k ≤ t at hle
  omega

/-- If every structurally rejected target has zero continuation, the
actual graph computes the source continuation. -/
theorem direct_graph_correct_of_rejection (D : ClassData n ℓ) (keep : State n ℓ → Prop)
    (A : Fin n → Fin n → R)
    (hzero : ∀ st, D.Reachable (fun _ => True) st → ¬ keep st → stateContinuation D st A = 0) :
    D.evaluate A (D.directGraph keep).output = stateContinuation D D.initial A := by
  apply D.graph_correct_of_continuation keep D.directCompletion A (fun st => stateContinuation D st A)
  · exact hzero D.initial (.initial trivial)
  · intro st hst
    have hr := (D.mem_states keep st).mp hst
    have hr0 := D.reachable_forget_keep keep hr
    obtain ⟨hSN, _⟩ := D.reachable_history keep hr
    obtain ⟨T⟩ := reachable_state_realization D keep hr
    by_cases hfull : st.2.1 = range n
    · rw [ite_eq_left hfull]
      have hz : (∑ c : D.Choice, if D.Enabled st c ∧ keep (D.target st c) then
          D.choiceValue A c * stateContinuation D (D.target st c) A else 0) = 0 := by
        apply sum_eq_zero
        intro c _
        exact ite_eq_right (fun hh => D.no_enabled_terminal st hfull c hh.1)
      rw [hz, add_zero]
      exact stateContinuation_terminal_cast D st hfull A
    · rw [ite_eq_right hfull, zero_add]
      obtain ⟨i, hi, hleast⟩ := D.exists_least_unused st hSN hfull
      rw [stateContinuation_choice_recurrence D st T A hSN i hi hleast]
      apply sum_congr rfl
      intro c _
      by_cases hen : D.Enabled st c
      · rw [ite_eq_left hen]
        by_cases hk : keep (D.target st c)
        · rw [ite_eq_left ⟨hen, hk⟩]
        · rw [ite_eq_right (fun hh => hk hh.2), hzero (D.target st c) (.step c hr0 hen trivial) hk, mul_zero]
      · rw [ite_eq_right hen, ite_eq_right (fun hh => hen hh.1)]

/-- The support cap is a sound structural retention predicate. -/
def retainSupport (D : ClassData n ℓ) (st : State n ℓ) : Prop :=
  (endpointSupport st.1).card ≤ D.maxLarge

/-- Every early cutoff graph computes exactly its filtered Binet--Minc
contribution over every commutative ring. -/
theorem early_class_graph_correct (D : ClassData n ℓ) (htests : ∀ s, D.tests s < D.cutoff)
    (A : Fin n → Fin n → R) :
    D.evaluate A (D.directGraph D.retainSupport).output =
      ∑ P : CompletionPartition n,
        if largeStarCount D.cutoff P ≤ D.maxLarge ∧
            (∀ s, (D.threshold s).val < largeStarCount (D.tests s) P) then
          starForestWeight A P else 0 := by
  apply (D.direct_graph_correct_of_rejection D.retainSupport A ?_).trans
    (stateContinuation_source D htests A)
  intro st _ hbad
  apply stateContinuation_zero_of_support D st A
  exact Nat.lt_of_not_ge hbad

end ClassData
end
end Permanent


==> anc/Permanent/EdgeExpansion.lean <==
import Permanent.ElementaryDAG

/-! Replace each weighted edge by an elementary gadget, with shared original
vertices. Correctness uses vertex equations and does not enumerate paths. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

namespace WeightedDAG
variable {n : ℕ} {V E R : Type*} [Fintype V] [Fintype E] [CommRing R]
variable {W F : E → Type*} [∀ e, Fintype (W e)] [∀ e, Fintype (F e)]

abbrev ExpandedVertex (V : Type*) {E : Type*} (W : E → Type*) := V ⊕ (Σ e, W e)
abbrev ExpandedEdge {E : Type*} (F : E → Type*) := (Σ e, F e) ⊕ (E ⊕ E)

def expandEdges (G : WeightedDAG V E R) (H : ∀ e, ElementaryDAG n (W e) (F e))
    (B : ℕ) (hB : ∀ e v, (H e).rank v < B) :
    ElementaryDAG n (ExpandedVertex V W) (ExpandedEdge F) where
  source := .inl G.source
  sink := .inl G.sink
  tail := fun c => match c with
    | .inl ⟨e, a⟩ => .inr ⟨e, (H e).tail a⟩
    | .inr (.inl e) => .inl (G.tail e)
    | .inr (.inr e) => .inr ⟨e, (H e).sink⟩
  head := fun c => match c with
    | .inl ⟨e, a⟩ => .inr ⟨e, (H e).head a⟩
    | .inr (.inl e) => .inr ⟨e, (H e).source⟩
    | .inr (.inr e) => .inl (G.head e)
  label := fun c => match c with | .inl ⟨e, a⟩ => (H e).label a | .inr _ => .one
  rank := fun v => match v with
    | .inl v => (B + 1) * G.rank v
    | .inr ⟨e, w⟩ => (B + 1) * G.rank (G.tail e) + (H e).rank w + 1
  increasing := fun c => by
    rcases c with ⟨e, a⟩ | (e | e)
    · dsimp
      have := (H e).increasing a
      omega
    · dsimp
      omega
    · dsimp
      have hh := hB e (H e).sink
      have hi := G.increasing e
      nlinarith

/-- Polynomial overhead counts both internal and connecting edges. -/
theorem expandEdges_size (G : WeightedDAG V E R)
    (H : ∀ e, ElementaryDAG n (W e) (F e)) (B : ℕ) (hB : ∀ e v, (H e).rank v < B) :
    (G.expandEdges H B hB).toABP.size =
      Fintype.card V + (∑ e, (Fintype.card (W e) + Fintype.card (F e) + 2)) := by
  simp only [ElementaryDAG.toABP_size, ExpandedVertex, ExpandedEdge,
    Fintype.card_sum, Fintype.card_sigma, sum_add_distrib, sum_const,
    card_univ, smul_eq_mul]
  ring

theorem expandEdges_size_le (G : WeightedDAG V E R)
    (H : ∀ e, ElementaryDAG n (W e) (F e)) (B L : ℕ)
    (hB : ∀ e v, (H e).rank v < B)
    (hL : ∀ e, Fintype.card (W e) + Fintype.card (F e) ≤ L) :
    (G.expandEdges H B hB).toABP.size ≤ Fintype.card V + Fintype.card E * (L + 2) := by
  rw [G.expandEdges_size]
  gcongr
  calc
    (∑ e, (Fintype.card (W e) + Fintype.card (F e) + 2)) ≤ ∑ _e : E, (L + 2) :=
      sum_le_sum (fun e _ => Nat.add_le_add_right (hL e) 2)
    _ = _ := by simp

/-- Gadget substitution preserves the output when each gadget computes
the weight of its original edge. This also covers parallel edges. -/
theorem expandEdges_output (G : WeightedDAG V E R)
    (H : ∀ e, ElementaryDAG n (W e) (F e)) (B : ℕ) (hB : ∀ e v, (H e).rank v < B)
    (A : Fin n → Fin n → R)
    (hH : ∀ e, ((H e).weighted A).output = G.label e) :
    ((G.expandEdges H B hB).weighted A).output = G.output := by
  classical
  let K := (G.expandEdges H B hB).weighted A
  let f : ExpandedVertex V W → R := fun v => match v with
    | .inl v => G.value v
    | .inr ⟨e, w⟩ => G.value (G.tail e) * ((H e).weighted A).value w
  change K.output = f K.sink
  apply K.output_eq_of_recurrence f
  intro v
  cases v with
  | inl v =>
    simp only [f, K, ElementaryDAG.weighted, expandEdges, Sum.inl.injEq]
    rw [G.value_recurrence]
    congr 1
    simp only [ExpandedEdge, Fintype.sum_sum_type, Fintype.sum_sigma,
      K, ElementaryDAG.weighted, expandEdges, Sum.inr_ne_inl, ite_false,
      sum_const_zero, zero_add, Sum.inl.injEq, show (Label.one : Label n).eval A = 1 from rfl, one_mul, f]
    apply sum_congr rfl
    intro e _
    by_cases he : G.head e = v
    · simp only [he, ite_true]
      change G.label e * G.value (G.tail e) = G.value (G.tail e) * ((H e).weighted A).output
      rw [hH e]
      ring
    · simp only [he, ite_false]
  | inr v =>
    rcases v with ⟨e, w⟩
    simp only [ExpandedEdge, Fintype.sum_sum_type, Fintype.sum_sigma,
      K, ElementaryDAG.weighted, expandEdges, Sum.inr_ne_inl, Sum.inl_ne_inr,
      ite_false, sum_const_zero, add_zero, zero_add, Sum.inr.injEq, show (Label.one : Label n).eval A = 1 from rfl, one_mul, f]
    have hint : (∑ a, ∑ b, if (⟨a, (H a).head b⟩ : Sigma W) = ⟨e, w⟩ then
          ((H a).label b).eval A * (G.value (G.tail a) * ((H a).weighted A).value ((H a).tail b)) else 0) =
        G.value (G.tail e) * ∑ b, if (H e).head b = w then
          ((H e).label b).eval A * ((H e).weighted A).value ((H e).tail b) else 0 := by
      rw [sum_eq_single e]
      · rw [mul_sum]
        apply sum_congr rfl
        intro b _
        simp only [Sigma.mk.inj_iff, heq_eq_eq, true_and]
        split_ifs <;> ring
      · intro a _ hae
        apply sum_eq_zero
        intro b _
        have hh : ¬(⟨a, (H a).head b⟩ : Sigma W) = ⟨e, w⟩ := by
          intro hh
          exact hae (congrArg Sigma.fst hh)
        simp only [hh, ite_false]
      · simp
    have hin : (∑ a, if (⟨a, (H a).source⟩ : Sigma W) = ⟨e, w⟩ then G.value (G.tail a) else 0) =
        if w = (H e).source then G.value (G.tail e) else 0 := by
      rw [sum_eq_single e]
      · simp only [Sigma.mk.inj_iff, heq_eq_eq, true_and]
        by_cases hh : (H e).source = w
        · simp only [hh, eq_self_iff_true, ite_true]
        · have hh' : ¬ w = (H e).source := Ne.symm hh
          simp only [hh, hh', ite_false]
      · intro a _ hae
        have hh : ¬(⟨a, (H a).source⟩ : Sigma W) = ⟨e, w⟩ := by
          intro hh
          exact hae (congrArg Sigma.fst hh)
        simp only [hh, ite_false]
      · simp
    change G.value (G.tail e) * ((H e).weighted A).value w =
      (∑ a, ∑ b, if (⟨a, (H a).head b⟩ : Sigma W) = ⟨e, w⟩ then
        ((H a).label b).eval A * (G.value (G.tail a) * ((H a).weighted A).value ((H a).tail b)) else 0) +
      (∑ a, if (⟨a, (H a).source⟩ : Sigma W) = ⟨e, w⟩ then G.value (G.tail a) else 0)
    rw [hint, hin, ((H e).weighted A).value_recurrence]
    dsimp only [ElementaryDAG.weighted]
    by_cases hw : w = (H e).source
    · simp only [hw, ite_true, mul_one, mul_add]; ring
    · simp only [hw, ite_false, mul_zero, mul_add, add_zero, zero_add]
      congr 1

end WeightedDAG
end
end Permanent


==> anc/Permanent/ElementaryConstants.lean <==
import Permanent.ABP

/-! One-edge elementary programs, including the empty permanent. -/
namespace Permanent
noncomputable section
open Finset

/-- A single edge labelled by any permitted elementary label. -/
def oneEdge (n : ℕ) (l : Label n) : ABP n where
  vertices := 2
  edges := 1
  source := 0
  sink := 1
  tail := fun _ => 0
  head := fun _ => 1
  label := fun _ => l
  rank := id
  increasing := fun _ => by decide

theorem oneEdge_size (n : ℕ) (l : Label n) : (oneEdge n l).size = 3 := rfl

theorem oneEdge_output {n : ℕ} (l : Label n) {R : Type*} [CommRing R]
    (A : Fin n → Fin n → R) : (oneEdge n l).output A = l.eval A := by
  classical
  simp [ABP.output, oneEdge, ABP.paths]

/-- The n=0 case of the main theorem has a unit-edge witness of size three. -/
theorem empty_permanent_abp : ∃ G : ABP 0, G.size = 3 ∧
    ∀ (R : Type) [CommRing R] (A : Fin 0 → Fin 0 → R), G.output A = permanent A := by
  refine ⟨oneEdge 0 .one, rfl, ?_⟩
  intro R _ A
  rw [oneEdge_output]
  simp [Label.eval, permanent]

end
end Permanent


==> anc/Permanent/ElementaryDAG.lean <==
import Permanent.WeightedDAG

/-! Elementary-labelled graphs on arbitrary finite types, and their lossless
conversion to the concrete natural-number-indexed ABP representation. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical
attribute [local instance] instDecidableEqFin

abbrev ElementaryDAG (n : ℕ) (V E : Type*) := WeightedDAG V E (Label n)

namespace ElementaryDAG
variable {n : ℕ} {V E : Type*} [Fintype V] [Fintype E]

def weighted (G : ElementaryDAG n V E) {R : Type*} [CommRing R]
    (A : Fin n → Fin n → R) : WeightedDAG V E R where
  source := G.source
  sink := G.sink
  tail := G.tail
  head := G.head
  label := fun e => (G.label e).eval A
  rank := G.rank
  increasing := G.increasing

/-- Compress the supplied natural ranks without adding vertices. -/
def rankIndex (G : ElementaryDAG n V E) (v : V) : ℕ :=
  (univ.filter (fun w => G.rank w < G.rank v)).card

omit [Fintype E] in
theorem rankIndex_lt (G : ElementaryDAG n V E) (v : V) :
    G.rankIndex v < Fintype.card V := by
  apply card_lt_card
  refine Finset.ssubset_iff_subset_ne.mpr ⟨filter_subset _ _, ?_⟩
  intro he
  have hv : v ∈ univ.filter (fun w => G.rank w < G.rank v) := he.symm ▸ mem_univ v
  exact (Nat.lt_irrefl _ (mem_filter.mp hv).2)

omit [Fintype E] in
theorem rankIndex_increasing (G : ElementaryDAG n V E) (e : E) :
    G.rankIndex (G.tail e) < G.rankIndex (G.head e) := by
  apply card_lt_card
  refine Finset.ssubset_iff_subset_ne.mpr ⟨?_, ?_⟩
  · intro w hw
    exact mem_filter.mpr ⟨mem_univ _, (mem_filter.mp hw).2.trans (G.increasing e)⟩
  · intro he
    have hv : G.tail e ∈ univ.filter (fun w => G.rank w < G.rank (G.head e)) :=
      mem_filter.mpr ⟨mem_univ _, G.increasing e⟩
    rw [← he] at hv
    exact Nat.lt_irrefl _ (mem_filter.mp hv).2

/-- Relabel finite vertices/edges by Fin, preserving the number of both. -/
def toABP (G : ElementaryDAG n V E) : ABP n where
  vertices := Fintype.card V
  edges := Fintype.card E
  source := Fintype.equivFin V G.source
  sink := Fintype.equivFin V G.sink
  tail := fun e => Fintype.equivFin V (G.tail ((Fintype.equivFin E).symm e))
  head := fun e => Fintype.equivFin V (G.head ((Fintype.equivFin E).symm e))
  label := fun e => G.label ((Fintype.equivFin E).symm e)
  rank := fun v => ⟨G.rankIndex ((Fintype.equivFin V).symm v), G.rankIndex_lt _⟩
  increasing := fun e => by
    change G.rankIndex ((Fintype.equivFin V).symm (Fintype.equivFin V (G.tail ((Fintype.equivFin E).symm e)))) < _
    simpa only [Equiv.symm_apply_apply] using G.rankIndex_increasing ((Fintype.equivFin E).symm e)

@[simp] theorem toABP_size (G : ElementaryDAG n V E) :
    G.toABP.size = Fintype.card V + Fintype.card E := rfl

/-- Conversion preserves path-sum semantics in every commutative ring. -/
theorem toABP_output (G : ElementaryDAG n V E) {R : Type*} [CommRing R]
    (A : Fin n → Fin n → R) : G.toABP.output A = (G.weighted A).output := by
  let H := G.weighted A
  let f : Fin (Fintype.card V) → R := fun v => H.value ((Fintype.equivFin V).symm v)
  have hf (v : Fin (Fintype.card V)) :
      f v = (if v = G.toABP.source then 1 else 0) +
        ∑ e, if G.toABP.head e = v then
          (G.toABP.label e).eval A * f (G.toABP.tail e) else 0 := by
    rw [show f v = H.value ((Fintype.equivFin V).symm v) from rfl, H.value_recurrence]
    congr 1
    · congr 1
      simp only [H, weighted, toABP]
      exact propext (Equiv.symm_apply_eq (Fintype.equivFin V))
    · refine Fintype.sum_equiv (Fintype.equivFin E) _ _ (fun e => ?_)
      simp only [H, weighted, toABP, f, Equiv.symm_apply_apply]
      by_cases h : G.head e = (Fintype.equivFin V).symm v
      · have h' : Fintype.equivFin V (G.head e) = v := by rw [h, Equiv.apply_symm_apply]
        simp only [h, Equiv.apply_symm_apply, ite_true]
      · have h' : ¬Fintype.equivFin V (G.head e) = v := by
          intro hh
          exact h ((Equiv.eq_symm_apply _).mpr hh)
        simp only [h, h', ite_false]
  have hout := G.toABP.output_eq_of_recurrence A f
  have hrec : G.toABP.output A = f G.toABP.sink := by
    apply hout
    intro v
    have hv := hf v
    convert hv using 1
    congr 1
    · split_ifs <;> first | rfl | contradiction
    · apply sum_congr rfl
      intro e _
      split_ifs <;> first | rfl | contradiction
  rw [hrec]
  simp only [f, toABP, Equiv.symm_apply_apply]
  rfl

end ElementaryDAG
end
end Permanent


==> anc/Permanent/ElementaryProgram.lean <==
import Permanent.EdgeExpansion
import Permanent.BinaryConstant

/-! A bundled elementary graph and nonalgorithmic closure under weighted-edge
substitution. The integer-polynomial identity suffices for all rings. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

abbrev InputPolynomial (n : ℕ) := MvPolynomial (Fin n × Fin n) ℤ

def genericMatrix (n : ℕ) (i j : Fin n) : InputPolynomial n := MvPolynomial.X (i, j)

structure ElementaryProgram (n : ℕ) where
  Vertex : Type
  Edge : Type
  finiteVertex : Fintype Vertex
  finiteEdge : Fintype Edge
  graph : ElementaryDAG n Vertex Edge

attribute [instance] ElementaryProgram.finiteVertex ElementaryProgram.finiteEdge

namespace ElementaryProgram
variable {n : ℕ}

def size (G : ElementaryProgram n) : ℕ := Fintype.card G.Vertex + Fintype.card G.Edge

def polynomial (G : ElementaryProgram n) : InputPolynomial n :=
  (G.graph.weighted (genericMatrix n)).output

def toABP (G : ElementaryProgram n) : ABP n := G.graph.toABP

@[simp] theorem toABP_size (G : ElementaryProgram n) : G.toABP.size = G.size := rfl

@[simp] theorem toABP_polynomial (G : ElementaryProgram n) :
    G.toABP.output (genericMatrix n) = G.polynomial := G.graph.toABP_output _

end ElementaryProgram

/-- An elementary program for an integer polynomial within a given size. -/
def Realizable {n : ℕ} (p : InputPolynomial n) (L : ℕ) : Prop :=
  ∃ G : ElementaryProgram n, G.size ≤ L ∧ G.polynomial = p

/-- A finite weighted graph whose individual edge weights have bounded
programs can be expanded with a linear factor in its edge count. -/
theorem realizable_weighted_output_sum {n : ℕ} {V E : Type} [Fintype V] [Fintype E]
    (G : WeightedDAG V E (InputPolynomial n)) (L : E → ℕ)
    (h : ∀ e, Realizable (G.label e) (L e)) :
    Realizable G.output (Fintype.card V + ∑ e, (L e + 2)) := by
  choose P hsize hout using h
  let W : E → Type := fun e => (P e).Vertex
  let F : E → Type := fun e => (P e).Edge
  let H : ∀ e, ElementaryDAG n (W e) (F e) := fun e => (P e).graph
  let B := (univ : Finset (Sigma W)).sup (fun x => (H x.1).rank x.2) + 1
  have hB (e : E) (w : W e) : (H e).rank w < B := by
    have hh := le_sup (f := fun x : Sigma W => (H x.1).rank x.2) (mem_univ ⟨e, w⟩)
    change (H e).rank w ≤ _ at hh
    dsimp [B]
    omega
  let Q : ElementaryProgram n := {
    Vertex := WeightedDAG.ExpandedVertex V W
    Edge := WeightedDAG.ExpandedEdge F
    finiteVertex := inferInstance
    finiteEdge := inferInstance
    graph := G.expandEdges H B hB }
  refine ⟨Q, ?_, ?_⟩
  · change (G.expandEdges H B hB).toABP.size ≤ _
    rw [G.expandEdges_size]
    exact Nat.add_le_add_left (sum_le_sum (fun e _ => Nat.add_le_add_right (hsize e) 2)) _
  · change ((G.expandEdges H B hB).weighted (genericMatrix n)).output = G.output
    exact G.expandEdges_output H B hB _ hout

theorem realizable_mono {n : ℕ} {p : InputPolynomial n} {L M : ℕ}
    (h : Realizable p L) (hLM : L ≤ M) : Realizable p M := by
  obtain ⟨G, hG, he⟩ := h
  exact ⟨G, hG.trans hLM, he⟩

theorem realizable_weighted_output {n : ℕ} {V E : Type} [Fintype V] [Fintype E]
    (G : WeightedDAG V E (InputPolynomial n)) (L : ℕ)
    (h : ∀ e, Realizable (G.label e) L) :
    Realizable G.output (Fintype.card V + Fintype.card E * (L + 2)) := by
  simpa using realizable_weighted_output_sum G (fun _ => L) h

/-- Binary constants have program size linear in their bit bound. -/
theorem realizable_integer (n : ℕ) (z : ℤ) (m : ℕ) (hz : z.natAbs < 2 ^ m) :
    Realizable (n := n) (MvPolynomial.C z) (4 * m + 2) := by
  let G : ElementaryProgram n := {
    Vertex := ConstantVertex m
    Edge := ConstantEdge m
    finiteVertex := inferInstance
    finiteEdge := inferInstance
    graph := binaryConstant n z m }
  refine ⟨G, ?_, ?_⟩
  · dsimp [G, ElementaryProgram.size, ConstantVertex, ConstantEdge]
    simp only [Fintype.card_sum, Fintype.card_prod, Fintype.card_unit, Fintype.card_fin]
    omega
  · change ((binaryConstant n z m).weighted (genericMatrix n)).output = MvPolynomial.C z
    rw [binaryConstant_output z hz]
    simp

end
end Permanent


==> anc/Permanent/EndpointCounting.lean <==
import Mathlib.Algebra.Order.BigOperators.GroupWithZero.Finset
import Permanent.Counting
import Mathlib.Algebra.Order.Field.GeomSum
import Mathlib.Algebra.BigOperators.Fin

/-! Finite marked-endpoint enumeration. Generating functions plus a support
marker give a Chernoff bound, avoiding an infinite sum of vectors. The digit
cap is arbitrary, so this applies to the actual counts (each at most n).
The geometric-series envelope has no dependence on the digit cap. -/
namespace Permanent
open Finset

/-- Right images that receive at least one marked leaf. -/
def endpointSupport {n M : ℕ} (d : Fin n → Fin (M + 1)) : Finset (Fin n) :=
  univ.filter fun j => d j ≠ 0

/-- A nonzero digit records one occupied image and its marked leaf count. -/
def markedDigit (x z : ℝ) {M : ℕ} (a : Fin (M + 1)) : ℝ :=
  if a = 0 then 1 else z * x ^ a.val

theorem markedDigit_nonneg (x z : ℝ) (hx : 0 ≤ x) (hz : 0 ≤ z)
    {M : ℕ} (a : Fin (M + 1)) : 0 ≤ markedDigit x z a := by
  unfold markedDigit
  split_ifs <;> positivity

/-- All single-coordinate choices, with their occupancy marker. -/
theorem markedDigit_sum (M : ℕ) (x z : ℝ) :
    ∑ a : Fin (M + 1), markedDigit x z a =
      1 + z * ∑ a : Fin M, x ^ (a.val + 1) := by
  rw [Fin.sum_univ_succ]
  simp [markedDigit, ← mul_sum]

theorem positive_geometric_bound (M : ℕ) (x : ℝ) (hx : 0 ≤ x) (hx1 : x < 1) :
    (∑ a : Fin M, x ^ (a.val + 1)) ≤ x / (1 - x) := by
  have hgeom : (∑ a ∈ range M, x ^ a) * (1 - x) ≤ 1 := by
    rw [geom_sum_mul_neg]
    have := pow_nonneg hx M
    linarith
  have hsum : (∑ a : Fin M, x ^ (a.val + 1)) = x * (∑ a ∈ range M, x ^ a) := by
    simp_rw [pow_succ', ← Fin.sum_univ_eq_sum_range, mul_sum]
  rw [hsum]
  apply (le_div_iff₀ (by linarith : 0 < 1 - x)).2
  nlinarith

/-- Product form of the marked-endpoint generating function. -/
theorem endpoint_generating (n M : ℕ) (x z : ℝ) :
    ∑ d : Fin n → Fin (M + 1), ∏ j, markedDigit x z (d j) =
      (1 + z * ∑ a : Fin M, x ^ (a.val + 1)) ^ n := by
  rw [← Fintype.prod_sum]
  simp_rw [markedDigit_sum]
  simp

/-- The monomial records exactly support size and total marked count. -/
theorem endpoint_monomial (n M : ℕ) (x z : ℝ) (d : Fin n → Fin (M + 1)) :
    (∏ j, markedDigit x z (d j)) =
      z ^ (endpointSupport d).card * x ^ (∑ j, (d j).val) := by
  have hdigit : ∀ a : Fin (M + 1), markedDigit x z a =
      (if a ≠ 0 then z else 1) * x ^ a.val := by
    intro a
    by_cases ha : a = 0 <;> simp [markedDigit, ha]
  simp_rw [hdigit, prod_mul_distrib]
  congr 1
  · simp [endpointSupport, prod_ite]
  · rw [prod_pow_eq_pow_sum]

/-- Finite endpoint count with support at most Q. -/
noncomputable def endpointSum (n M Q : ℕ) (x : ℝ) : ℝ :=
  ∑ d : Fin n → Fin (M + 1),
    if (endpointSupport d).card ≤ Q then x ^ (∑ j, (d j).val) else 0

/-- Marking each occupied image gives a bound on all vectors with support
at most Q. This is the finite generating-function alternative to eq:endpoint-sum
followed by the paper's entropy estimate. -/
theorem endpoint_sum_bound (n M Q : ℕ) (x z : ℝ)
    (hx : 0 ≤ x) (hx1 : x < 1) (hz : 0 < z) (hz1 : z ≤ 1) :
    endpointSum n M Q x ≤ (1 + z * (x / (1 - x))) ^ n / z ^ Q := by
  have hzQ : 0 < z ^ Q := pow_pos hz _
  apply (le_div_iff₀ hzQ).2
  calc
    endpointSum n M Q x * z ^ Q ≤
        ∑ d : Fin n → Fin (M + 1), ∏ j, markedDigit x z (d j) := by
      unfold endpointSum
      rw [sum_mul]
      apply sum_le_sum
      intro d _
      by_cases hd : (endpointSupport d).card ≤ Q
      · rw [ite_eq_left hd, endpoint_monomial]
        have hpow := pow_le_pow_of_le_one hz.le hz1 hd
        have hxn : 0 ≤ x ^ (∑ j, (d j).val) := pow_nonneg hx _
        nlinarith
      · rw [ite_eq_right hd, zero_mul]
        exact prod_nonneg fun j _ => markedDigit_nonneg x z hx hz.le (d j)
    _ = (1 + z * ∑ a : Fin M, x ^ (a.val + 1)) ^ n := endpoint_generating n M x z
    _ ≤ (1 + z * (x / (1 - x))) ^ n := by
      apply pow_le_pow_left₀
      · positivity
      · have hh := mul_le_mul_of_nonneg_left
          (positive_geometric_bound M x hx hx1) hz.le
        linarith

end Permanent


==> anc/Permanent/ExponentialRate.lean <==
import Permanent.StateCounting
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Analysis.SpecialFunctions.Log.Deriv

/-! Convert the finite generating-function estimates to an exponential rate.
The remaining scalar hypotheses are explicitly logarithmic inequalities. -/
namespace Permanent
noncomputable section

theorem generating_function_rate (n Q Δ : ℕ) (c b t z α δ γ : ℝ)
    (hc : 0 < c) (hb : 0 < b) (ht : 0 < t) (ht1 : t ≤ 1)
    (hz : 0 < z) (hz1 : z ≤ 1)
    (hQ : (Q : ℝ) ≤ α * n) (hΔ : (Δ : ℝ) ≤ δ * n)
    (hrate : Real.log c + Real.log b - δ * Real.log t - α * Real.log z ≤ γ * Real.log 2) :
    c ^ n * b ^ n / (t ^ Δ * z ^ Q) ≤ (2 : ℝ) ^ (γ * n) := by
  apply (Real.log_le_log_iff (by positivity) (by positivity)).mp
  rw [Real.log_div (by positivity) (by positivity),
    Real.log_mul (by positivity) (by positivity),
    Real.log_mul (by positivity) (by positivity),
    Real.log_pow, Real.log_pow, Real.log_pow, Real.log_pow,
    Real.log_rpow (by norm_num)]
  have htlog := Real.log_nonpos ht.le ht1
  have hzlog := Real.log_nonpos hz.le hz1
  have hQlog := mul_le_mul_of_nonpos_right hQ hzlog
  have hΔlog := mul_le_mul_of_nonpos_right hΔ htlog
  have hN := mul_le_mul_of_nonneg_left hrate (Nat.cast_nonneg n : (0 : ℝ) ≤ n)
  nlinarith

end
end Permanent


==> anc/Permanent/FiniteContinuation.lean <==
import Permanent.FiniteMarkedClass

/-! The complete local recurrence for the filtered Binet--Minc continuation.
It consists exactly of the automaton's small-star and marked-edge choices. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

variable {α β R : Type*} [Fintype α] [Fintype β] [CommRing R]

theorem finite_marked_class_large_branch {n ℓ : ℕ} (D : ClassData n ℓ)
    (S marked : Finset α) (pin : α → β) (a : Fin ℓ → Fin (n + 2))
    (A : α → β → R) (i : α) (hiS : i ∈ S) (hiM : i ∉ marked) :
    (∑ P : Finpartition S,
      if ClassPartitionValid D P a ∧ D.cutoff < (P.part i).card then
        Monomial.binetMincCoefficient (R := R) P *
          finiteMarkedAssignmentSum D.cutoff P marked pin A else 0) =
      ∑ j : β, A i j * finiteMarkedClassSum D S (insert i marked) (Function.update pin i j) a A := by
  unfold finiteMarkedClassSum
  simp_rw [mul_sum]
  rw [sum_comm]
  apply sum_congr rfl
  intro P _
  by_cases hv : ClassPartitionValid D P a
  · simp only [ite_eq_left hv]
    by_cases hl : D.cutoff < (P.part i).card
    · rw [ite_eq_left ⟨hv, hl⟩,
        finite_marked_assignment_mark D.cutoff P marked pin A i hiS hiM hl, mul_sum]
      apply sum_congr rfl
      intro j _
      ring
    · rw [ite_eq_right (show ¬ (ClassPartitionValid D P a ∧ D.cutoff < (P.part i).card) from
        fun hh => hl hh.2)]
      have hz (j : β) : finiteMarkedAssignmentSum D.cutoff P (insert i marked)
          (Function.update pin i j) A = 0 := by
        unfold finiteMarkedAssignmentSum
        apply sum_eq_zero
        intro f _
        apply ite_eq_right
        intro hh
        exact hl (hh.2.2.1 i (mem_insert_self _ _))
      simp_rw [hz, mul_zero]
      simp
  · simp [hv]

/-- This is the full class-program recurrence, before quotienting marked
leaf names by their endpoint counts. It holds for every unmarked leaf i. -/
theorem finite_marked_class_recurrence {n ℓ : ℕ} (D : ClassData n ℓ)
    (S marked : Finset α) (hMS : marked ⊆ S) (pin : α → β)
    (a : Fin ℓ → Fin (n + 2)) (A : α → β → R)
    (i : α) (hiS : i ∈ S) (hiM : i ∉ marked) :
    finiteMarkedClassSum D S marked pin a A =
      (∑ B : {B : Finset α // B ⊆ S ∧ i ∈ B},
        if B.val.card ≤ D.cutoff ∧ Disjoint B.val marked then
          (starBlockCoefficient (R := R) B.val * (∑ j : β, ∏ x ∈ B.val, A x j)) *
            finiteMarkedClassSum D (S \ B.val) marked pin (lowerRequirements D a B.val.card) A else 0) +
      (∑ j : β, A i j * finiteMarkedClassSum D S (insert i marked) (Function.update pin i j) a A) := by
  rw [← finite_marked_class_small_branch D S marked hMS pin a A i hiS,
    ← finite_marked_class_large_branch D S marked pin a A i hiS hiM,
    ← sum_add_distrib]
  unfold finiteMarkedClassSum
  apply sum_congr rfl
  intro P _
  by_cases hv : ClassPartitionValid D P a <;>
    by_cases hs : (P.part i).card ≤ D.cutoff <;> simp [hv, hs, not_lt.mpr, Nat.lt_of_not_ge]

/-- The terminal boundary condition is the accepted sum of compatible
large-star partitions, with no remaining input-entry factors. -/
theorem finite_marked_class_terminal {n ℓ : ℕ} (D : ClassData n ℓ) (S : Finset α)
    (pin : α → β) (a : Fin ℓ → Fin (n + 2)) (A : α → β → R) :
    finiteMarkedClassSum D S S pin a A =
      ∑ P : Finpartition S,
        if (∀ B ∈ P.parts, D.cutoff < B.card) ∧ ConstantOnParts P pin ∧
            P.parts.card ≤ D.maxLarge ∧ (∀ s, (a s).val ≤ P.parts.card) then
          Monomial.binetMincCoefficient (R := R) P else 0 := by
  unfold finiteMarkedClassSum
  apply sum_congr rfl
  intro P _
  rw [finite_marked_assignment_terminal]
  by_cases hl : ∀ B ∈ P.parts, D.cutoff < B.card
  · have hq : largeStarCount D.cutoff P = P.parts.card := by
      unfold largeStarCount
      rw [filter_true_of_mem hl]
    have hs (s : Fin ℓ) : remainingSmallCount D P s = 0 := by
      unfold remainingSmallCount
      rw [filter_eq_empty_iff.mpr]
      · rfl
      · intro B hB hh
        have := hl B hB
        omega
    simp only [ClassPartitionValid, hq, hs, Nat.add_zero]
    by_cases hv : P.parts.card ≤ D.maxLarge ∧ ∀ s, (a s).val ≤ P.parts.card
    · rw [ite_eq_left hv]
      by_cases hc : ConstantOnParts P pin
      · rw [ite_eq_left ⟨hc, hl⟩, mul_one, ite_eq_left ⟨hl, hc, hv.1, hv.2⟩]
      · rw [ite_eq_right (fun hh => hc hh.1), mul_zero,
          ite_eq_right (fun hh => hc hh.2.1)]
    · rw [ite_eq_right hv, ite_eq_right (fun hh => hv hh.2.2)]
  · simp [hl]

/-- The abstract decrement in the recurrence is exactly the requirement
vector stored by a concrete small-star transition. -/
theorem smallTarget_lowerRequirements {n ℓ : ℕ} (D : ClassData n ℓ)
    (st : State n ℓ) (B : Finset ℕ) :
    (D.smallTarget st B).2.2 = lowerRequirements D st.2.2 B.card := rfl

end
end Permanent


==> anc/Permanent/FiniteMarkedAssignment.lean <==
import Permanent.MarkedAssignment

/-! Marked assignment sums on arbitrary remaining subsets of a fixed finite
label universe. Labels outside the subset are fixed to pin; this prevents
spurious multiplicities when a small block is deleted, and specializes
exactly to the previously checked full-universe continuation. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

variable {α β R : Type*} [Fintype α] [Fintype β] [CommRing R]

/-- Constancy within actual partition blocks, with no condition on absent labels. -/
def ConstantOnParts {S : Finset α} (P : Finpartition S) (f : α → β) : Prop :=
  ∀ B ∈ P.parts, ∀ x ∈ B, ∀ y ∈ B, f x = f y

omit [Fintype β] in
theorem constantOnParts_univ (P : Finpartition (univ : Finset α)) (f : α → β) :
    ConstantOnParts P f ↔ Monomial.BlockConstant P f := by
  constructor
  · intro h x y hxy
    apply h (P.part x) ((P.part_mem).mpr (mem_univ x)) x ((P.mem_part_self).mpr (mem_univ x)) y
    rw [hxy]
    exact (P.mem_part_self).mpr (mem_univ y)
  · intro h B hB x hx y hy
    apply h
    rw [P.part_eq_of_mem hB hx, P.part_eq_of_mem hB hy]

def FiniteMarkedValid {S : Finset α} (r : ℕ) (P : Finpartition S)
    (marked : Finset α) (pin f : α → β) : Prop :=
  ConstantOnParts P f ∧ (∀ x ∈ marked, f x = pin x) ∧
    (∀ x ∈ marked, r < (P.part x).card) ∧ ∀ x ∉ S, f x = pin x

def finiteMarkedAssignmentSum {S : Finset α} (r : ℕ) (P : Finpartition S)
    (marked : Finset α) (pin : α → β) (A : α → β → R) : R :=
  ∑ f : α → β, if FiniteMarkedValid r P marked pin f then
    ∏ x ∈ S \ marked, A x (f x) else 0

/-- Generalizing to a finite remaining subset changes nothing at the source. -/
theorem finiteMarkedAssignmentSum_univ (r : ℕ) (P : Finpartition (univ : Finset α))
    (marked : Finset α) (pin : α → β) (A : α → β → R) :
    finiteMarkedAssignmentSum r P marked pin A = markedAssignmentSum r P marked pin A := by
  unfold finiteMarkedAssignmentSum markedAssignmentSum
  apply sum_congr rfl
  intro f _
  have hv : FiniteMarkedValid r P marked pin f ↔ MarkedAssignmentValid r P marked pin f := by
    simp [FiniteMarkedValid, MarkedAssignmentValid, constantOnParts_univ]
  simp only [hv]

omit [Fintype α] in
/-- Removing a whole different block preserves the part of every remaining leaf. -/
theorem erasePartitionBlock_part {S B : Finset α} (P : Finpartition S) (hB : B ∈ P.parts)
    (x : α) (hxS : x ∈ S) (hxB : x ∉ B) :
    (erasePartitionBlock P hB).part x = P.part x := by
  have hpart := (P.part_mem).mpr hxS
  have hne : P.part x ≠ B := by
    intro he
    exact hxB (he ▸ ((P.mem_part_self).mpr hxS))
  exact (erasePartitionBlock P hB).part_eq_of_mem
    (mem_erase.mpr ⟨hne, hpart⟩) ((P.mem_part_self).mpr hxS)

omit [Fintype α] [Fintype β] in
/-- Any small block in a valid assignment is disjoint from the marked leaves. -/
theorem small_block_disjoint_marks {S B : Finset α} (r : ℕ) (P : Finpartition S)
    (hB : B ∈ P.parts) (hsmall : B.card ≤ r) (marked : Finset α)
    (pin f : α → β) (hv : FiniteMarkedValid r P marked pin f) : Disjoint B marked := by
  apply disjoint_left.mpr
  intro x hxB hxM
  have hh := hv.2.2.1 x hxM
  rw [P.part_eq_of_mem hB hxB] at hh
  omega

/-- Fix the deleted block's coordinates to pin in the smaller assignment space. -/
def maskBlock (B : Finset α) (pin f : α → β) : α → β :=
  fun x => if x ∈ B then pin x else f x

/-- Reinsert a constant centre image on a deleted small block. -/
def fillBlock (B : Finset α) (j : β) (f : α → β) : α → β :=
  fun x => if x ∈ B then j else f x

omit [Fintype α] [Fintype β] in
theorem maskBlock_valid {S B : Finset α} (r : ℕ) (P : Finpartition S)
    (hB : B ∈ P.parts) (marked : Finset α) (hMS : marked ⊆ S)
    (hBM : Disjoint B marked) (pin f : α → β)
    (hv : FiniteMarkedValid r P marked pin f) :
    FiniteMarkedValid r (erasePartitionBlock P hB) marked pin (maskBlock B pin f) := by
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro C hC x hx y hy
    obtain ⟨hCB, hCP⟩ := mem_erase.mp hC
    have hdis := P.disjoint hCP hB hCB
    have hxB : x ∉ B := fun h => disjoint_left.mp hdis hx h
    have hyB : y ∉ B := fun h => disjoint_left.mp hdis hy h
    simpa [maskBlock, hxB, hyB] using hv.1 C hCP x hx y hy
  · intro x hx
    have hxB : x ∉ B := fun h => disjoint_left.mp hBM h hx
    simpa [maskBlock, hxB] using hv.2.1 x hx
  · intro x hx
    rw [erasePartitionBlock_part P hB x (hMS hx)
      (fun h => disjoint_left.mp hBM h hx)]
    exact hv.2.2.1 x hx
  · intro x hx
    by_cases hxB : x ∈ B
    · simp [maskBlock, hxB]
    · have hxS : x ∉ S := fun h => hx (mem_sdiff.mpr ⟨h, hxB⟩)
      simpa [maskBlock, hxB] using hv.2.2.2 x hxS

omit [Fintype α] [Fintype β] in
theorem fillBlock_valid {S B : Finset α} (r : ℕ) (P : Finpartition S)
    (hB : B ∈ P.parts) (marked : Finset α) (hMS : marked ⊆ S)
    (hBM : Disjoint B marked) (pin f : α → β) (j : β)
    (hv : FiniteMarkedValid r (erasePartitionBlock P hB) marked pin f) :
    FiniteMarkedValid r P marked pin (fillBlock B j f) := by
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro C hC x hx y hy
    by_cases hCB : C = B
    · subst C
      simp [fillBlock, hx, hy]
    · have hdis := P.disjoint hC hB hCB
      have hxB : x ∉ B := fun h => disjoint_left.mp hdis hx h
      have hyB : y ∉ B := fun h => disjoint_left.mp hdis hy h
      simpa [fillBlock, hxB, hyB] using hv.1 C (mem_erase.mpr ⟨hCB, hC⟩) x hx y hy
  · intro x hx
    have hxB : x ∉ B := fun h => disjoint_left.mp hBM h hx
    simpa [fillBlock, hxB] using hv.2.1 x hx
  · intro x hx
    have hxB : x ∉ B := fun h => disjoint_left.mp hBM h hx
    rw [← erasePartitionBlock_part P hB x (hMS hx) hxB]
    exact hv.2.2.1 x hx
  · intro x hx
    have hxB : x ∉ B := fun h => hx (P.subset hB h)
    have hout : x ∉ S \ B := fun h => hx (mem_sdiff.mp h).1
    simpa [fillBlock, hxB] using hv.2.2.2 x hout

/-- Small-block assignments are one independent centre image together
with a valid assignment on the complementary partition. -/
def smallBlockAssignmentEquiv {S B : Finset α} (r : ℕ) (P : Finpartition S)
    (hB : B ∈ P.parts) (marked : Finset α) (hMS : marked ⊆ S)
    (hBM : Disjoint B marked) (pin : α → β) (i : α) (hi : i ∈ B) :
    {f : α → β // FiniteMarkedValid r P marked pin f} ≃
      β × {f : α → β // FiniteMarkedValid r (erasePartitionBlock P hB) marked pin f} where
  toFun f := (f.val i, ⟨maskBlock B pin f.val, maskBlock_valid r P hB marked hMS hBM pin f.val f.property⟩)
  invFun p := ⟨fillBlock B p.1 p.2.val, fillBlock_valid r P hB marked hMS hBM pin p.2.val p.1 p.2.property⟩
  left_inv f := by
    apply Subtype.ext
    funext x
    by_cases hx : x ∈ B
    · simpa [fillBlock, maskBlock, hx] using f.property.1 B hB i hi x hx
    · simp [fillBlock, maskBlock, hx]
  right_inv p := by
    apply Prod.ext
    · simp [fillBlock, hi]
    · apply Subtype.ext
      funext x
      by_cases hx : x ∈ B
      · have hout : x ∉ S \ B := by simp [hx]
        simpa [maskBlock, fillBlock, hx] using (p.2.property.2.2.2 x hout).symm
      · simp [maskBlock, fillBlock, hx]

omit [Fintype α] [Fintype β] in
/-- The input monomial respects the small-block assignment bijection. -/
theorem smallBlockAssignment_product {S B : Finset α} (r : ℕ) (P : Finpartition S)
    (hB : B ∈ P.parts) (marked : Finset α) (hBM : Disjoint B marked)
    (pin f : α → β) (hv : FiniteMarkedValid r P marked pin f)
    (i : α) (hi : i ∈ B) (A : α → β → R) :
    (∏ x ∈ S \ marked, A x (f x)) =
      (∏ x ∈ B, A x (f i)) * ∏ x ∈ (S \ B) \ marked, A x (maskBlock B pin f x) := by
  have he : S \ marked = B ∪ ((S \ B) \ marked) := by
    ext x
    constructor
    · intro hx
      obtain ⟨hxS, hxM⟩ := mem_sdiff.mp hx
      by_cases hxB : x ∈ B
      · exact mem_union_left _ hxB
      · exact mem_union_right _ (mem_sdiff.mpr ⟨mem_sdiff.mpr ⟨hxS, hxB⟩, hxM⟩)
    · intro hx
      rcases mem_union.mp hx with hxB | hx
      · exact mem_sdiff.mpr ⟨P.subset hB hxB, fun hxM => disjoint_left.mp hBM hxB hxM⟩
      · exact mem_sdiff.mpr ⟨(mem_sdiff.mp (mem_sdiff.mp hx).1).1, (mem_sdiff.mp hx).2⟩
  have hd : Disjoint B ((S \ B) \ marked) := by
    apply disjoint_left.mpr
    intro x hxB hx
    exact (mem_sdiff.mp (mem_sdiff.mp hx).1).2 hxB
  rw [he, prod_union hd]
  congr 1
  · apply prod_congr rfl
    intro x hx
    rw [hv.1 B hB x hx i hi]
  · apply prod_congr rfl
    intro x hx
    have hxB := (mem_sdiff.mp (mem_sdiff.mp hx).1).2
    simp [maskBlock, hxB]

/-- Write a filtered assignment sum as a sum over its exact valid domain. -/
theorem finiteMarkedAssignmentSum_subtype {S : Finset α} (r : ℕ) (P : Finpartition S)
    (marked : Finset α) (pin : α → β) (A : α → β → R) :
    finiteMarkedAssignmentSum r P marked pin A =
      ∑ f : {f : α → β // FiniteMarkedValid r P marked pin f},
        ∏ x ∈ S \ marked, A x (f.val x) := by
  unfold finiteMarkedAssignmentSum
  rw [← sum_filter]
  exact sum_subtype (p := fun f => FiniteMarkedValid r P marked pin f)
    (univ.filter fun f => FiniteMarkedValid r P marked pin f) (fun f => by simp) _

/-- Exact small-star assignment factorization: the deleted block's centre
is summed independently and all other input factors stay on the complement. -/
theorem finite_marked_assignment_small {S B : Finset α} (r : ℕ) (P : Finpartition S)
    (hB : B ∈ P.parts) (marked : Finset α) (hMS : marked ⊆ S)
    (hBM : Disjoint B marked) (pin : α → β) (A : α → β → R) :
    finiteMarkedAssignmentSum r P marked pin A =
      (∑ j : β, ∏ x ∈ B, A x j) *
        finiteMarkedAssignmentSum r (erasePartitionBlock P hB) marked pin A := by
  obtain ⟨i, hi⟩ := P.nonempty_of_mem_parts hB
  rw [finiteMarkedAssignmentSum_subtype, finiteMarkedAssignmentSum_subtype]
  calc
    _ = ∑ p : β × {f : α → β // FiniteMarkedValid r (erasePartitionBlock P hB) marked pin f},
        (∏ x ∈ B, A x p.1) * ∏ x ∈ (S \ B) \ marked, A x (p.2.val x) := by
      apply Fintype.sum_equiv (smallBlockAssignmentEquiv r P hB marked hMS hBM pin i hi)
      intro f
      exact smallBlockAssignment_product r P hB marked hBM pin f.val f.property i hi A
    _ = _ := by
      rw [Fintype.sum_prod_type, sum_mul]
      apply sum_congr rfl
      intro j _
      rw [mul_sum]

/-- Any small star touching an already marked leaf contributes zero. -/
theorem finite_marked_assignment_zero_of_small_mark {S B : Finset α} (r : ℕ)
    (P : Finpartition S) (hB : B ∈ P.parts) (hsmall : B.card ≤ r)
    (marked : Finset α) (hbad : ¬ Disjoint B marked)
    (pin : α → β) (A : α → β → R) : finiteMarkedAssignmentSum r P marked pin A = 0 := by
  unfold finiteMarkedAssignmentSum
  apply sum_eq_zero
  intro f _
  apply ite_eq_right
  intro hv
  exact hbad (small_block_disjoint_marks r P hB hsmall marked pin f hv)

omit [Fintype α] [Fintype β] in
/-- Marking a still-present leaf adds precisely its pin constraint; the
fixed values outside the remaining subset are unchanged. -/
theorem finite_marked_valid_insert_iff {S : Finset α} (r : ℕ) (P : Finpartition S)
    (marked : Finset α) (pin f : α → β) (i : α) (hiS : i ∈ S) (hiM : i ∉ marked)
    (hlarge : r < (P.part i).card) (j : β) :
    FiniteMarkedValid r P (insert i marked) (Function.update pin i j) f ↔
      FiniteMarkedValid r P marked pin f ∧ f i = j := by
  constructor
  · intro h
    refine ⟨⟨h.1, ?_, (fun x hx => h.2.2.1 x (mem_insert_of_mem hx)), ?_⟩, ?_⟩
    · intro x hx
      have hxi : x ≠ i := fun he => hiM (he ▸ hx)
      simpa [Function.update_apply, hxi] using h.2.1 x (mem_insert_of_mem hx)
    · intro x hx
      have hxi : x ≠ i := fun he => hx (he.symm ▸ hiS)
      simpa [Function.update_apply, hxi] using h.2.2.2 x hx
    · simpa using h.2.1 i (mem_insert_self _ _)
  · rintro ⟨h, hij⟩
    refine ⟨h.1, ?_, ?_, ?_⟩
    · intro x hx
      rcases mem_insert.mp hx with rfl | hx
      · simpa using hij
      · have hxi : x ≠ i := fun he => hiM (he ▸ hx)
        simpa [Function.update_apply, hxi] using h.2.1 x hx
    · intro x hx
      rcases mem_insert.mp hx with rfl | hx
      · exact hlarge
      · exact h.2.2.1 x hx
    · intro x hx
      have hxi : x ≠ i := fun he => hx (he.symm ▸ hiS)
      simpa [Function.update_apply, hxi] using h.2.2.2 x hx

/-- The marked-edge identity on a remaining subset, with no change of
ambient label type and no extra assignments on deleted labels. -/
theorem finite_marked_assignment_mark {S : Finset α} (r : ℕ) (P : Finpartition S)
    (marked : Finset α) (pin : α → β) (A : α → β → R)
    (i : α) (hiS : i ∈ S) (hiM : i ∉ marked) (hlarge : r < (P.part i).card) :
    finiteMarkedAssignmentSum r P marked pin A =
      ∑ j : β, A i j * finiteMarkedAssignmentSum r P (insert i marked) (Function.update pin i j) A := by
  have hprod (f : α → β) : (∏ x ∈ S \ marked, A x (f x)) =
      A i (f i) * ∏ x ∈ S \ insert i marked, A x (f x) := by
    have he : S \ marked = insert i (S \ insert i marked) := by
      ext x
      by_cases hxi : x = i <;> simp [hxi, hiS, hiM]
    rw [he, prod_insert]
    simp
  unfold finiteMarkedAssignmentSum
  simp_rw [mul_sum]
  rw [sum_comm]
  apply sum_congr rfl
  intro f _
  simp only [finite_marked_valid_insert_iff r P marked pin f i hiS hiM hlarge]
  by_cases hv : FiniteMarkedValid r P marked pin f
  · simp only [hv, true_and, ite_true]
    calc
      _ = A i (f i) * ∏ x ∈ S \ insert i marked, A x (f x) := hprod f
      _ = _ := by simp [mul_ite, eq_comm]
  · simp [hv]

/-- With no unmarked leaves left, only the unique pinned assignment can
remain; its coefficient is the compatibility indicator for a large forest. -/
theorem finite_marked_assignment_terminal {S : Finset α} (r : ℕ) (P : Finpartition S)
    (pin : α → β) (A : α → β → R) :
    finiteMarkedAssignmentSum r P S pin A =
      if ConstantOnParts P pin ∧ (∀ B ∈ P.parts, r < B.card) then 1 else 0 := by
  have hlarge : (∀ x ∈ S, r < (P.part x).card) ↔ ∀ B ∈ P.parts, r < B.card := by
    constructor
    · intro h B hB
      obtain ⟨x, hx⟩ := P.nonempty_of_mem_parts hB
      have he := P.part_eq_of_mem hB hx
      simpa [he] using h x (P.subset hB hx)
    · intro h x hx
      exact h _ ((P.part_mem).mpr hx)
  unfold finiteMarkedAssignmentSum
  simp only [sdiff_self]
  rw [sum_eq_single pin]
  · simp [FiniteMarkedValid, hlarge]
  · intro f _ hne
    apply ite_eq_right
    intro hv
    have he : f = pin := by
      funext x
      by_cases hx : x ∈ S
      · exact hv.2.1 x hx
      · exact hv.2.2.2 x hx
    exact hne he
  · simp

end
end Permanent


==> anc/Permanent/FiniteMarkedClass.lean <==
import Permanent.FiniteMarkedAssignment
import Permanent.MarkedClassSum

/-! The small-star continuation branch on arbitrary remaining subsets.
The generalized class sum agrees with the existing source sum and its
requirements use exactly the concrete automaton's saturated decrement. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

variable {α β R : Type*} [Fintype α] [Fintype β] [CommRing R]

/-- Saturated requirement decrement for one selected small block. -/
def lowerRequirements {n ℓ : ℕ} (D : ClassData n ℓ)
    (a : Fin ℓ → Fin (n + 2)) (b : ℕ) : Fin ℓ → Fin (n + 2) :=
  fun s => ⟨(a s).val - if D.tests s < b then 1 else 0,
    (Nat.sub_le _ _).trans_lt (a s).isLt⟩

omit [Fintype α] in
/-- A generic filtered block count loses one exactly when the removed block qualifies. -/
theorem partition_filter_count_erase {S B : Finset α} (P : Finpartition S)
    (hB : B ∈ P.parts) (pred : Finset α → Prop) [DecidablePred pred] :
    (P.parts.filter pred).card = ((erasePartitionBlock P hB).parts.filter pred).card +
      (if pred B then 1 else 0) := by
  have he : P.parts = insert B (P.parts.erase B) := (insert_erase hB).symm
  calc
    _ = ((insert B (P.parts.erase B)).filter pred).card := congrArg (fun F : Finset (Finset α) => (F.filter pred).card) he
    _ = _ := by
      by_cases hp : pred B
      · simp only [filter_insert, hp, ite_true, erasePartitionBlock_parts]
        apply card_insert_of_notMem
        simp
      · simp only [filter_insert, hp, ite_false, erasePartitionBlock_parts, add_zero]

omit [Fintype α] in
theorem class_valid_erase_small {n ℓ : ℕ} {S B : Finset α} (D : ClassData n ℓ)
    (P : Finpartition S) (hB : B ∈ P.parts) (hsmall : B.card ≤ D.cutoff)
    (a : Fin ℓ → Fin (n + 2)) :
    ClassPartitionValid D P a ↔
      ClassPartitionValid D (erasePartitionBlock P hB) (lowerRequirements D a B.card) := by
  have hq : largeStarCount D.cutoff P = largeStarCount D.cutoff (erasePartitionBlock P hB) := by
    have hh := partition_filter_count_erase P hB (fun C => D.cutoff < C.card)
    simpa [largeStarCount, not_lt.mpr hsmall] using hh
  have hs (s : Fin ℓ) : remainingSmallCount D P s =
      remainingSmallCount D (erasePartitionBlock P hB) s + (if D.tests s < B.card then 1 else 0) := by
    have hh := partition_filter_count_erase P hB (fun C => C.card ≤ D.cutoff ∧ D.tests s < C.card)
    simpa [remainingSmallCount, hsmall] using hh
  unfold ClassPartitionValid
  simp only [hq]
  constructor
  · intro h
    refine ⟨h.1, fun s => ?_⟩
    have hh := h.2 s
    rw [hs s] at hh
    change (a s).val - (if D.tests s < B.card then 1 else 0) ≤ _
    omega
  · intro h
    refine ⟨h.1, fun s => ?_⟩
    have hh := h.2 s
    change (a s).val - (if D.tests s < B.card then 1 else 0) ≤ _ at hh
    rw [hs s]
    omega

def finiteMarkedClassSum {n ℓ : ℕ} (D : ClassData n ℓ) (S marked : Finset α)
    (pin : α → β) (a : Fin ℓ → Fin (n + 2)) (A : α → β → R) : R :=
  ∑ P : Finpartition S, if ClassPartitionValid D P a then
    Monomial.binetMincCoefficient (R := R) P * finiteMarkedAssignmentSum D.cutoff P marked pin A else 0

theorem finiteMarkedClassSum_univ {n ℓ : ℕ} (D : ClassData n ℓ)
    (marked : Finset α) (pin : α → β) (a : Fin ℓ → Fin (n + 2)) (A : α → β → R) :
    finiteMarkedClassSum D univ marked pin a A = markedClassSum D marked pin a A := by
  unfold finiteMarkedClassSum markedClassSum
  simp_rw [finiteMarkedAssignmentSum_univ]

/-- Inserting a small block multiplies the filtered continuation by its
star weight and decrements exactly the tests to which that block contributes. -/
theorem finite_marked_class_insert {n ℓ : ℕ} {S B : Finset α} (D : ClassData n ℓ)
    (hBS : B ⊆ S) (hB : B.Nonempty) (hsmall : B.card ≤ D.cutoff)
    (marked : Finset α) (hMS : marked ⊆ S) (hBM : Disjoint B marked)
    (pin : α → β) (a : Fin ℓ → Fin (n + 2)) (A : α → β → R)
    (Q : Finpartition (S \ B)) :
    (if ClassPartitionValid D (insertPartitionBlock hBS hB Q) a then
      Monomial.binetMincCoefficient (R := R) (insertPartitionBlock hBS hB Q) *
        finiteMarkedAssignmentSum D.cutoff (insertPartitionBlock hBS hB Q) marked pin A else 0) =
    (starBlockCoefficient (R := R) B * (∑ j : β, ∏ x ∈ B, A x j)) *
      (if ClassPartitionValid D Q (lowerRequirements D a B.card) then
        Monomial.binetMincCoefficient (R := R) Q *
          finiteMarkedAssignmentSum D.cutoff Q marked pin A else 0) := by
  let P := insertPartitionBlock hBS hB Q
  have hBP : B ∈ P.parts := by change B ∈ insert B Q.parts; exact mem_insert_self _ _
  have heQ : erasePartitionBlock P hBP = Q := by
    apply Finpartition.ext
    change (insert B Q.parts).erase B = Q.parts
    have hn : B ∉ Q.parts := by
      intro hBQ
      obtain ⟨i, hi⟩ := hB
      exact (mem_sdiff.mp (Q.subset hBQ hi)).2 hi
    exact erase_insert hn
  have hv := class_valid_erase_small D P hBP hsmall a
  rw [heQ] at hv
  have hc := binet_coefficient_erase (R := R) P hBP
  rw [heQ] at hc
  have ha := finite_marked_assignment_small D.cutoff P hBP marked hMS hBM pin A
  rw [heQ] at ha
  by_cases hvalid : ClassPartitionValid D Q (lowerRequirements D a B.card)
  · rw [ite_eq_left (hv.mpr hvalid), ite_eq_left hvalid, hc, ha]
    ring
  · rw [ite_eq_right (fun hh => hvalid (hv.mp hh)), ite_eq_right hvalid, mul_zero]

/-- The whole small-star branch is exactly the small-block choice sum,
including exclusion of blocks touching marks and saturated test updates. -/
theorem finite_marked_class_small_branch {n ℓ : ℕ} (D : ClassData n ℓ)
    (S marked : Finset α) (hMS : marked ⊆ S) (pin : α → β)
    (a : Fin ℓ → Fin (n + 2)) (A : α → β → R) (i : α) (hi : i ∈ S) :
    (∑ P : Finpartition S,
      if ClassPartitionValid D P a ∧ (P.part i).card ≤ D.cutoff then
        Monomial.binetMincCoefficient (R := R) P *
          finiteMarkedAssignmentSum D.cutoff P marked pin A else 0) =
      ∑ B : {B : Finset α // B ⊆ S ∧ i ∈ B},
        if B.val.card ≤ D.cutoff ∧ Disjoint B.val marked then
          (starBlockCoefficient (R := R) B.val * (∑ j : β, ∏ x ∈ B.val, A x j)) *
            finiteMarkedClassSum D (S \ B.val) marked pin (lowerRequirements D a B.val.card) A else 0 := by
  let W (P : Finpartition S) : R :=
    if ClassPartitionValid D P a ∧ (P.part i).card ≤ D.cutoff then
      Monomial.binetMincCoefficient (R := R) P *
        finiteMarkedAssignmentSum D.cutoff P marked pin A else 0
  have heq : (∑ P : Finpartition S, W P) =
      ∑ p : (B : {B : Finset α // B ⊆ S ∧ i ∈ B}) × Finpartition (S \ B.val),
        W (insertPartitionBlock p.1.property.1 ⟨i, p.1.property.2⟩ p.2) := by
    apply Fintype.sum_equiv (partitionAtLeafEquiv i hi)
    intro P
    exact congrArg W ((partitionAtLeafEquiv i hi).symm_apply_apply P).symm
  change (∑ P : Finpartition S, W P) = _
  rw [heq, Fintype.sum_sigma]
  apply sum_congr rfl
  intro B _
  have hpart (Q : Finpartition (S \ B.val)) :
      (insertPartitionBlock B.property.1 (show B.val.Nonempty from ⟨i, B.property.2⟩) Q).part i = B.val := by
    apply Finpartition.part_eq_of_mem
    · change B.val ∈ insert B.val Q.parts
      exact mem_insert_self _ _
    · exact B.property.2
  dsimp only [W]
  simp only [hpart]
  by_cases hsmall : B.val.card ≤ D.cutoff
  · simp only [hsmall, true_and, and_true]
    by_cases hBM : Disjoint B.val marked
    · rw [ite_eq_left hBM]
      simp_rw [finite_marked_class_insert D B.property.1
        (show B.val.Nonempty from ⟨i, B.property.2⟩) hsmall marked hMS hBM pin a A]
      rw [← mul_sum]
      rfl
    · rw [ite_eq_right hBM]
      apply sum_eq_zero
      intro Q _
      have hBP : B.val ∈ (insertPartitionBlock B.property.1
          (show B.val.Nonempty from ⟨i, B.property.2⟩) Q).parts := by
        change B.val ∈ insert B.val Q.parts
        exact mem_insert_self _ _
      rw [finite_marked_assignment_zero_of_small_mark D.cutoff _ hBP hsmall marked hBM pin A, mul_zero]
      split_ifs <;> rfl
  · simp [hsmall]

end
end Permanent


==> anc/Permanent/FinitePin.lean <==
import Permanent.FiniteContinuation

/-! Pins on unmarked labels are auxiliary normalization data. They do not
affect the continuation, and therefore need not be stored in merged states. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

variable {α β R : Type*} [Fintype α] [Fintype β] [CommRing R]

/-- Change only the forced values of absent labels. -/
def rebaseOutside (S : Finset α) (pin f : α → β) : α → β :=
  fun x => if x ∈ S then f x else pin x

omit [Fintype α] [Fintype β] in
/-- Inside the remaining subset, only pins on marked labels are relevant. -/
theorem rebaseOutside_valid {S : Finset α} (r : ℕ) (P : Finpartition S)
    (marked : Finset α) (hMS : marked ⊆ S) (pin pin' f : α → β)
    (hpin : ∀ x ∈ marked, pin x = pin' x)
    (hv : FiniteMarkedValid r P marked pin f) :
    FiniteMarkedValid r P marked pin' (rebaseOutside S pin' f) := by
  refine ⟨?_, ?_, hv.2.2.1, ?_⟩
  · intro B hB x hx y hy
    have hxS := P.subset hB hx
    have hyS := P.subset hB hy
    simpa [rebaseOutside, hxS, hyS] using hv.1 B hB x hx y hy
  · intro x hx
    have hxS := hMS hx
    simpa [rebaseOutside, hxS, hpin x hx] using hv.2.1 x hx
  · intro x hx
    simp [rebaseOutside, hx]

def pinChangeEquiv {S : Finset α} (r : ℕ) (P : Finpartition S)
    (marked : Finset α) (hMS : marked ⊆ S) (pin pin' : α → β)
    (hpin : ∀ x ∈ marked, pin x = pin' x) :
    {f : α → β // FiniteMarkedValid r P marked pin f} ≃
      {f : α → β // FiniteMarkedValid r P marked pin' f} where
  toFun f := ⟨rebaseOutside S pin' f.val, rebaseOutside_valid r P marked hMS pin pin' f.val hpin f.property⟩
  invFun f := ⟨rebaseOutside S pin f.val, rebaseOutside_valid r P marked hMS pin' pin f.val
    (fun x hx => (hpin x hx).symm) f.property⟩
  left_inv f := by
    apply Subtype.ext
    funext x
    by_cases hx : x ∈ S
    · simp [rebaseOutside, hx]
    · simpa [rebaseOutside, hx] using (f.property.2.2.2 x hx).symm
  right_inv f := by
    apply Subtype.ext
    funext x
    by_cases hx : x ∈ S
    · simp [rebaseOutside, hx]
    · simpa [rebaseOutside, hx] using (f.property.2.2.2 x hx).symm

/-- The weighted assignment sum ignores all pins outside the marked set. -/
theorem finite_marked_assignment_pin_congr {S : Finset α} (r : ℕ) (P : Finpartition S)
    (marked : Finset α) (hMS : marked ⊆ S) (pin pin' : α → β)
    (hpin : ∀ x ∈ marked, pin x = pin' x) (A : α → β → R) :
    finiteMarkedAssignmentSum r P marked pin A = finiteMarkedAssignmentSum r P marked pin' A := by
  rw [finiteMarkedAssignmentSum_subtype, finiteMarkedAssignmentSum_subtype]
  apply Fintype.sum_equiv (pinChangeEquiv r P marked hMS pin pin' hpin)
  intro f
  apply prod_congr rfl
  intro x hx
  have hxS := (mem_sdiff.mp hx).1
  simp [pinChangeEquiv, rebaseOutside, hxS]

/-- The entire class continuation consequently depends only on marked pins. -/
theorem finite_marked_class_pin_congr {n ℓ : ℕ} (D : ClassData n ℓ)
    (S marked : Finset α) (hMS : marked ⊆ S) (pin pin' : α → β)
    (hpin : ∀ x ∈ marked, pin x = pin' x)
    (a : Fin ℓ → Fin (n + 2)) (A : α → β → R) :
    finiteMarkedClassSum D S marked pin a A = finiteMarkedClassSum D S marked pin' a A := by
  unfold finiteMarkedClassSum
  apply sum_congr rfl
  intro P _
  rw [finite_marked_assignment_pin_congr D.cutoff P marked hMS pin pin' hpin A]

/-- Matrix entries on marked or absent labels are irrelevant: their input
factors have already been supplied by the construction path. -/
theorem finite_marked_assignment_entry_congr {S : Finset α} (r : ℕ) (P : Finpartition S)
    (marked : Finset α) (pin : α → β) (A A' : α → β → R)
    (hA : ∀ x ∈ S \ marked, ∀ j, A x j = A' x j) :
    finiteMarkedAssignmentSum r P marked pin A = finiteMarkedAssignmentSum r P marked pin A' := by
  unfold finiteMarkedAssignmentSum
  apply sum_congr rfl
  intro f _
  by_cases hv : FiniteMarkedValid r P marked pin f
  · rw [ite_eq_left hv, ite_eq_left hv]
    exact prod_congr rfl (fun x hx => hA x hx (f x))
  · rw [ite_eq_right hv, ite_eq_right hv]

theorem finite_marked_class_entry_congr {n ℓ : ℕ} (D : ClassData n ℓ)
    (S marked : Finset α) (pin : α → β) (a : Fin ℓ → Fin (n + 2))
    (A A' : α → β → R) (hA : ∀ x ∈ S \ marked, ∀ j, A x j = A' x j) :
    finiteMarkedClassSum D S marked pin a A = finiteMarkedClassSum D S marked pin a A' := by
  unfold finiteMarkedClassSum
  apply sum_congr rfl
  intro P _
  rw [finite_marked_assignment_entry_congr D.cutoff P marked pin A A' hA]

end
end Permanent


==> anc/Permanent/FiniteRelabel.lean <==
import Permanent.SubsetRelabel

/-! The full marked continuation is invariant under relabelling of its
remaining and marked sets. This is the soundness of forgetting marked
leaf names when two histories reach the same merged state. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

variable {α γ β R : Type*} [Fintype α] [Fintype γ] [Fintype β] [CommRing R]

omit [Fintype α] [Fintype γ] [Fintype β] in
theorem constantOnParts_relabel (e : α ≃ γ) {S : Finset α} (P : Finpartition S) (f : α → β) :
    ConstantOnParts (relabelSubsetPartition e P) (fun y => f (e.symm y)) ↔ ConstantOnParts P f := by
  constructor
  · intro h B hB x hx y hy
    have hmap : finsetLabelIso e B ∈ (relabelSubsetPartition e P).parts :=
      mem_map.mpr ⟨B, hB, rfl⟩
    have hh := h _ hmap (e x) (mem_map_of_mem e.toEmbedding hx)
      (e y) (mem_map_of_mem e.toEmbedding hy)
    simpa using hh
  · intro h B hB x hx y hy
    obtain ⟨C, hC, rfl⟩ := mem_map.mp hB
    obtain ⟨u, hu, rfl⟩ := mem_map.mp hx
    obtain ⟨v, hv, rfl⟩ := mem_map.mp hy
    simpa using h C hC u hu v hv

omit [Fintype α] [Fintype γ] [Fintype β] in
theorem finite_marked_valid_relabel (e : α ≃ γ) {S : Finset α} (r : ℕ) (P : Finpartition S)
    (marked : Finset α) (pin f : α → β) :
    FiniteMarkedValid r (relabelSubsetPartition e P) (marked.map e.toEmbedding)
      (fun y => pin (e.symm y)) (fun y => f (e.symm y)) ↔ FiniteMarkedValid r P marked pin f := by
  have hpins : (∀ y ∈ marked.map e.toEmbedding, f (e.symm y) = pin (e.symm y)) ↔
      ∀ x ∈ marked, f x = pin x := by
    simp only [forall_mem_map, Equiv.symm_apply_apply, Equiv.toEmbedding_apply]
  have hlarge : (∀ y ∈ marked.map e.toEmbedding,
      r < ((relabelSubsetPartition e P).part y).card) ↔ ∀ x ∈ marked, r < (P.part x).card := by
    simp only [forall_mem_map, Equiv.toEmbedding_apply, relabelSubsetPartition_part, card_map]
  have hout : (∀ y ∉ S.map e.toEmbedding, f (e.symm y) = pin (e.symm y)) ↔
      ∀ x ∉ S, f x = pin x := by
    constructor
    · intro h x hx
      have hn : e x ∉ S.map e.toEmbedding := by simpa using hx
      simpa using h (e x) hn
    · intro h y hy
      have hn : e.symm y ∉ S := by simpa only [mem_map_equiv] using hy
      exact h _ hn
  simp only [FiniteMarkedValid, constantOnParts_relabel, hpins, hlarge, hout]

/-- Input monomials and valid assignments both transport along the same
label bijection, so the entire weighted assignment sum is preserved. -/
theorem finite_marked_assignment_relabel (e : α ≃ γ) {S : Finset α} (r : ℕ)
    (P : Finpartition S) (marked : Finset α) (pin : α → β) (A : α → β → R) :
    finiteMarkedAssignmentSum r P marked pin A =
      finiteMarkedAssignmentSum r (relabelSubsetPartition e P) (marked.map e.toEmbedding)
        (fun y => pin (e.symm y)) (fun y j => A (e.symm y) j) := by
  unfold finiteMarkedAssignmentSum
  apply Fintype.sum_equiv (e.arrowCongr (Equiv.refl β))
  intro f
  change (if FiniteMarkedValid r P marked pin f then ∏ x ∈ S \ marked, A x (f x) else 0) =
    (if FiniteMarkedValid r (relabelSubsetPartition e P) (marked.map e.toEmbedding)
      (fun y => pin (e.symm y)) (fun y => f (e.symm y)) then
        ∏ y ∈ S.map e.toEmbedding \ marked.map e.toEmbedding,
          A (e.symm y) (f (e.symm y)) else 0)
  simp only [finite_marked_valid_relabel]
  by_cases hv : FiniteMarkedValid r P marked pin f
  · rw [ite_eq_left hv, ite_eq_left hv, ← Finset.map_sdiff, prod_map]
    simp
  · rw [ite_eq_right hv, ite_eq_right hv]

/-- Relabelling invariance of the full filtered continuation. -/
theorem finite_marked_class_relabel {n ℓ : ℕ} (D : ClassData n ℓ) (e : α ≃ γ)
    (S marked : Finset α) (pin : α → β) (a : Fin ℓ → Fin (n + 2)) (A : α → β → R) :
    finiteMarkedClassSum D S marked pin a A =
      finiteMarkedClassSum D (S.map e.toEmbedding) (marked.map e.toEmbedding)
        (fun y => pin (e.symm y)) a (fun y j => A (e.symm y) j) := by
  unfold finiteMarkedClassSum
  apply Fintype.sum_equiv (subsetPartitionLabelEquiv e S)
  intro P
  change _ = if ClassPartitionValid D (relabelSubsetPartition e P) a then
    Monomial.binetMincCoefficient (R := R) (relabelSubsetPartition e P) *
      finiteMarkedAssignmentSum D.cutoff (relabelSubsetPartition e P) (marked.map e.toEmbedding)
        (fun y => pin (e.symm y)) (fun y j => A (e.symm y) j) else 0
  simp only [subset_class_valid_relabel, subset_coefficient_relabel]
  rw [finite_marked_assignment_relabel e D.cutoff P marked pin A]

end
end Permanent


==> anc/Permanent/LogIntervals.lean <==
import Permanent.ExponentialRate

/-! Explicit rational enclosures of logarithms, using mathlib's proved
geometric-series remainder estimate. No floating-point assertion is trusted. -/
namespace Permanent
open Finset
noncomputable section

def logTaylor (x : ℝ) : ℝ := 2 * ∑ i ∈ range 12, x ^ (2 * i + 1) / (2 * i + 1)
def logTaylorUpper (x : ℝ) : ℝ := logTaylor x + 2 * x ^ 25 / (1 - x ^ 2)

theorem logTaylor_bounds (x : ℝ) (hx : 0 ≤ x) (hx1 : x < 1) :
    logTaylor x ≤ Real.log ((1 + x) / (1 - x)) ∧
      Real.log ((1 + x) / (1 - x)) ≤ logTaylorUpper x := by
  have hl := Real.sum_range_le_log_div hx hx1 12
  have hu := Real.log_div_le_sum_range_add hx hx1 12
  dsimp [logTaylor, logTaylorUpper]
  norm_num only [show 2 * 12 + 1 = 25 by decide] at hu
  constructor
  · convert mul_le_mul_of_nonneg_left hl (by norm_num : (0 : ℝ) ≤ 2) using 1 <;> ring
  · convert mul_le_mul_of_nonneg_left hu (by norm_num : (0 : ℝ) ≤ 2) using 1 <;> ring

/-- A reusable enclosure of ln 2; all endpoints are exact rationals. -/
theorem log_two_interval :
    (69314718055 / 100000000000 : ℝ) ≤ Real.log 2 ∧
      Real.log 2 ≤ (69314718057 / 100000000000 : ℝ) := by
  have h := logTaylor_bounds (1 / 3) (by norm_num) (by norm_num)
  have hl : (69314718055 / 100000000000 : ℝ) ≤ logTaylor (1 / 3) := by
    norm_num [logTaylor, sum_range_succ]
  have hu : logTaylorUpper (1 / 3) ≤ (69314718057 / 100000000000 : ℝ) := by
    norm_num [logTaylorUpper, logTaylor, sum_range_succ]
  norm_num only [show (1 + (1 / 3 : ℝ)) / (1 - 1 / 3) = 2 by norm_num] at h
  exact ⟨hl.trans h.1, h.2.trans hu⟩

/-- Range reduction x*2^k and two rational atanh arguments suffice to
certify a logarithm interval by finite rational comparisons. -/
theorem log_interval_of_scaled_bounds (x : ℝ) (k : ℕ) (a b lo hi : ℝ)
    (hx : 0 < x) (ha : 0 ≤ a) (ha1 : a < 1) (hb : 0 ≤ b) (hb1 : b < 1)
    (hal : (1 + a) / (1 - a) ≤ x * 2 ^ k)
    (hbu : x * 2 ^ k ≤ (1 + b) / (1 - b))
    (hlo : lo + k * (69314718057 / 100000000000 : ℝ) ≤ logTaylor a)
    (hhi : logTaylorUpper b ≤ hi + k * (69314718055 / 100000000000 : ℝ)) :
    lo ≤ Real.log x ∧ Real.log x ≤ hi := by
  have hla := (logTaylor_bounds a ha ha1).1
  have hub := (logTaylor_bounds b hb hb1).2
  have hlogal := Real.log_le_log (by positivity : 0 < (1 + a) / (1 - a)) hal
  have hlogbu := Real.log_le_log (by positivity : 0 < x * 2 ^ k) hbu
  have he : Real.log (x * 2 ^ k) = Real.log x + k * Real.log 2 := by
    rw [Real.log_mul hx.ne' (by positivity), Real.log_pow]
  rw [he] at hlogal hlogbu
  have h2 := log_two_interval
  have hk : (0 : ℝ) ≤ k := Nat.cast_nonneg k
  constructor <;> nlinarith [h2.1, h2.2]

/-- A rational root inequality is reduced to a finite integer comparison. -/
theorem rational_root_bound (u g r : ℕ) (hg : 0 < g) (hu : g ≤ u) (hr : 0 < r)
    (h : g ^ r ≤ u * (u - g) ^ (r - 1)) :
    1 ≤ (u : ℝ) / g * ((u : ℝ) / g - 1) ^ (r - 1) := by
  have hgR : (0 : ℝ) < g := by exact_mod_cast hg
  have hsub : (u : ℝ) / g - 1 = ((u - g : ℕ) : ℝ) / g := by
    rw [Nat.cast_sub hu]
    field_simp
  rw [hsub, div_pow, ← mul_div_mul_comm]
  have hden : (g : ℝ) * (g : ℝ) ^ (r - 1) = (g : ℝ) ^ r := by
    rw [← pow_succ', Nat.sub_add_cancel hr]
  rw [hden]
  apply (one_le_div (pow_pos hgR r)).mpr
  exact_mod_cast h

end
end Permanent


==> anc/Permanent/MainTheorem.lean <==
import Permanent.SelectedStateBounds
import Permanent.PolynomialOverhead

/-! The requested nonalgorithmic main theorem: a single elementary-label
ABP over the integers, valid after specialization to every commutative ring,
with vertex-plus-edge size O*(2^(0.999994 n)). -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

private theorem combine_class_sizes (g : ℕ) (term : Fin 21 → ℕ) (last : ℕ) (B F : ℝ)
    (hg : (g : ℝ) ≤ 2 + (∑ i, (term i : ℝ)) + last)
    (ht : ∀ i, (term i : ℝ) ≤ 4 * (B * F))
    (hl : (last : ℝ) ≤ 4 * (B * F)) (hBF : 1 ≤ B * F) :
    (g : ℝ) ≤ 90 * (B * F) := by
  have hs : (∑ i, (term i : ℝ)) ≤ 21 * (4 * (B * F)) := by
    calc
      _ ≤ ∑ _i : Fin 21, 4 * (B * F) := sum_le_sum (fun i _ => ht i)
      _ = _ := by simp
  linarith

/-- Permanent has an elementary-label ABP of size O*(2^(0.999994 n))
over every commutative ring. Only the existence and size statement is made. -/
theorem main_abp : MainABPStatement := by
  refine ⟨90 * 40 * (16777216 + 5 : ℝ) * (2 : ℝ) ^ 22, 16777216 + 26, by positivity, ?_⟩
  intro n
  obtain ⟨G, hcorrect, hsize⟩ := multiscale_abp selectedCutoff (selectedThreshold n)
    selectedCutoff_strict 16777216 selectedCutoff_cap selectedTime selectedTime_mono
    selectedTime_zero selectedTime_step
  refine ⟨G, hcorrect, ?_⟩
  let B : ℝ := (n + 2 : ℝ) ^ 22 * (2 : ℝ) ^ (selectedGamma * n)
  let F : ℝ := 40 * (16777216 + 5 : ℝ) * (n + 1 : ℝ) ^ (16777216 + 4 : ℕ)
  let s (i : Fin 21) : ℕ := ((ClassData.earlyData selectedCutoff (selectedThreshold n) i).states
    (ClassData.earlyData selectedCutoff (selectedThreshold n) i).retainSupport).card
  let r : ℕ := ((ClassData.residualData selectedCutoff (selectedThreshold n) 16777216).states
    ((ClassData.residualData selectedCutoff (selectedThreshold n) 16777216).retainResidual
      (scheduleWeights selectedTime 21) (selectedTime 21))).card
  let term (i : Fin 21) : ℕ := (s i + 1) * classSizeFactor n (selectedCutoff i) + 2
  let last : ℕ := (r + 1) * classSizeFactor n 16777216 + 2
  have hrate : 1 ≤ (2 : ℝ) ^ (selectedGamma * n) :=
    Real.one_le_rpow (by norm_num) (mul_nonneg (by norm_num [selectedGamma]) (Nat.cast_nonneg n))
  have hB : 1 ≤ B := one_le_mul_of_one_le_of_one_le
    (one_le_pow₀ (by nlinarith [(Nat.cast_nonneg n : (0 : ℝ) ≤ n)])) hrate
  have hF : 1 ≤ F := one_le_mul_of_one_le_of_one_le (by norm_num)
    (one_le_pow₀ (by nlinarith [(Nat.cast_nonneg n : (0 : ℝ) ≤ n)]))
  have ht (i : Fin 21) : (term i : ℝ) ≤ 4 * (B * F) := by
    apply bounded_class_term _ _ B F (selected_early_state_bound n i) ?_ hB hF
    exact classSizeFactor_bound_real n (selectedCutoff i) 16777216
      (Nat.le_of_lt (selectedCutoff_cap i))
  have hl : (last : ℝ) ≤ 4 * (B * F) := by
    apply bounded_class_term _ _ B F (selected_residual_state_bound n) ?_ hB hF
    exact classSizeFactor_bound_real n 16777216 16777216 le_rfl
  have hg : (G.size : ℝ) ≤ 2 + (∑ i, (term i : ℝ)) + last := by
    have hh : G.size ≤ 2 + (∑ i, term i) + last := by
      simpa only [term, last, s, r, add_assoc] using hsize
    exact_mod_cast hh
  have htotal := combine_class_sizes G.size term last B F hg ht hl
    (one_le_mul_of_one_le_of_one_le hB hF)
  calc
    (G.size : ℝ) ≤ 90 * (B * F) := htotal
    _ ≤ 90 * (((2 : ℝ) ^ 22 * (n + 1 : ℝ) ^ 22 *
        (2 : ℝ) ^ (selectedGamma * n)) * F) := by
      apply mul_le_mul_of_nonneg_left ?_ (by norm_num)
      apply mul_le_mul_of_nonneg_right ?_ (by positivity : 0 ≤ F)
      exact mul_le_mul_of_nonneg_right (metadata_polynomial_bound n) (by positivity)
    _ = (90 * 40 * (16777216 + 5 : ℝ) * (2 : ℝ) ^ 22) *
        (n + 1 : ℝ) ^ (16777216 + 26 : ℕ) *
        (2 : ℝ) ^ ((999994 / 1000000 : ℝ) * n) := by
      have hp : (n + 1 : ℝ) ^ (16777216 + 26 : ℕ) =
          (n + 1 : ℝ) ^ 22 * (n + 1 : ℝ) ^ (16777216 + 4 : ℕ) :=
        pow_add _ 22 (16777216 + 4)
      rw [hp]
      dsimp only [F, selectedGamma]
      ac_rfl

end
end Permanent


==> anc/Permanent/MarkedAssignment.lean <==
import Permanent.PartitionWeight

/-! The marked-edge identity on actual labelled star forests. Marking
one unused leaf in a large star factors out exactly its matrix entry;
it does not change the forest or identify distinct centre images. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

variable {α β R : Type*} [Fintype α] [Fintype β] [DecidableEq β]
    [CommRing R]

def MarkedAssignmentValid (r : ℕ) (P : Finpartition (univ : Finset α))
    (marked : Finset α) (pin f : α → β) : Prop :=
  Monomial.BlockConstant P f ∧ (∀ x ∈ marked, f x = pin x) ∧
    ∀ x ∈ marked, r < (P.part x).card

def markedAssignmentSum (r : ℕ) (P : Finpartition (univ : Finset α))
    (marked : Finset α) (pin : α → β) (A : α → β → R) : R :=
  ∑ f : α → β, if MarkedAssignmentValid r P marked pin f then
    ∏ x ∈ univ \ marked, A x (f x) else 0

omit [Fintype β] [DecidableEq β] in
/-- Marking a large-star leaf adds exactly the constraint on its centre image. -/
theorem marked_valid_insert_iff (r : ℕ) (P : Finpartition (univ : Finset α))
    (marked : Finset α) (pin f : α → β) (i : α) (hi : i ∉ marked)
    (hlarge : r < (P.part i).card) (j : β) :
    MarkedAssignmentValid r P (insert i marked) (Function.update pin i j) f ↔
      MarkedAssignmentValid r P marked pin f ∧ f i = j := by
  constructor
  · intro h
    refine ⟨⟨h.1, ?_, fun x hx => h.2.2 x (mem_insert_of_mem hx)⟩, ?_⟩
    · intro x hx
      have hxi : x ≠ i := fun he => hi (he ▸ hx)
      have hh := h.2.1 x (mem_insert_of_mem hx)
      simpa [Function.update_apply, hxi] using hh
    · simpa using h.2.1 i (mem_insert_self _ _)
  · rintro ⟨h, hij⟩
    refine ⟨h.1, ?_, ?_⟩
    · intro x hx
      rcases mem_insert.mp hx with rfl | hx
      · simpa using hij
      · have hxi : x ≠ i := fun he => hi (he ▸ hx)
        simpa [Function.update_apply, hxi] using h.2.1 x hx
    · intro x hx
      rcases mem_insert.mp hx with rfl | hx
      · exact hlarge
      · exact h.2.2 x hx

omit [Fintype β] [DecidableEq β] in
/-- The input product factors out the newly marked row exactly once. -/
theorem unused_product_insert (marked : Finset α) (i : α) (hi : i ∉ marked)
    (f : α → β) (A : α → β → R) :
    (∏ x ∈ univ \ marked, A x (f x)) =
      A i (f i) * ∏ x ∈ univ \ insert i marked, A x (f x) := by
  have he : (univ \ marked : Finset α) = insert i (univ \ insert i marked) := by
    ext x
    by_cases hxi : x = i <;> simp [hxi, hi]
  rw [he, prod_insert]
  simp

/-- This is the marked-edge recurrence used by the class program, proved
on actual coloured forests before endpoint labels are forgotten. -/
theorem marked_assignment_step (r : ℕ) (P : Finpartition (univ : Finset α))
    (marked : Finset α) (pin : α → β) (A : α → β → R) (i : α) (hi : i ∉ marked)
    (hlarge : r < (P.part i).card) :
    markedAssignmentSum r P marked pin A =
      ∑ j : β, A i j * markedAssignmentSum r P (insert i marked) (Function.update pin i j) A := by
  unfold markedAssignmentSum
  simp_rw [mul_sum]
  rw [sum_comm]
  apply sum_congr rfl
  intro f _
  simp only [marked_valid_insert_iff r P marked pin f i hi hlarge]
  by_cases hv : MarkedAssignmentValid r P marked pin f
  · simp only [hv, true_and, ite_true]
    calc
      _ = A i (f i) * ∏ x ∈ univ \ insert i marked, A x (f x) :=
        unused_product_insert marked i hi f A
      _ = _ := by simp [mul_ite, eq_comm]
  · simp [hv]

omit [DecidableEq β] in
/-- With no marks, the assignment sum is precisely the ordinary star
homomorphism product in Binet--Minc. -/
theorem marked_assignment_empty (r : ℕ) (P : Finpartition (univ : Finset α))
    (pin : α → β) (A : α → β → R) :
    markedAssignmentSum r P ∅ pin A =
      ∏ B : P.parts, ∑ j : β, ∏ x : B.val, A x.val j := by
  have hv (f : α → β) : MarkedAssignmentValid r P ∅ pin f ↔ Monomial.BlockConstant P f := by
    simp [MarkedAssignmentValid]
  unfold markedAssignmentSum
  simp_rw [hv]
  simp only [sdiff_empty]
  rw [Monomial.sum_blockConstant]
  simp_rw [Monomial.prod_partition_assignment]
  exact (Fintype.prod_sum (fun (B : P.parts) (j : β) => ∏ x : B.val, A x.val j)).symm

omit [DecidableEq β] in
/-- At termination every row is marked. The input monomial has already
been supplied by the path, and the remaining assignment weight is one
exactly for a compatible large-star partition. -/
theorem marked_assignment_full (r : ℕ) (P : Finpartition (univ : Finset α))
    (pin : α → β) (A : α → β → R) :
    markedAssignmentSum r P univ pin A =
      if Monomial.BlockConstant P pin ∧ (∀ B ∈ P.parts, r < B.card) then 1 else 0 := by
  have hlarge : (∀ x : α, r < (P.part x).card) ↔
      ∀ B ∈ P.parts, r < B.card := by
    constructor
    · intro h B hB
      obtain ⟨x, hx⟩ := P.nonempty_of_mem_parts hB
      have he := P.part_eq_of_mem hB hx
      simpa [he] using h x
    · intro h x
      exact h _ ((P.part_mem).mpr (mem_univ x))
  unfold markedAssignmentSum
  simp only [sdiff_self]
  rw [sum_eq_single pin]
  · simp [MarkedAssignmentValid, hlarge]
  · intro f _ hne
    apply ite_eq_right
    intro hv
    have he : f = pin := funext (fun x => hv.2.1 x (mem_univ x))
    exact hne he
  · simp

end
end Permanent


==> anc/Permanent/MarkedClassSum.lean <==
import Permanent.MarkedAssignment
import Permanent.ClassDecomposition

/-! The filtered Binet--Minc continuation sum on actual remaining labels.
At the source it is the required class contribution. Its marked branch
is the already checked marked-assignment identity. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

variable {α : Type*} [Fintype α]

/-- Small stars which still contribute to an earlier cutoff test. -/
def remainingSmallCount {n ℓ : ℕ} {S : Finset α} (D : ClassData n ℓ)
    (P : Finpartition S) (s : Fin ℓ) : ℕ :=
  (P.parts.filter fun B => B.card ≤ D.cutoff ∧ D.tests s < B.card).card

/-- The terminal large-star count is added to every remaining test. -/
def ClassPartitionValid {n ℓ : ℕ} {S : Finset α} (D : ClassData n ℓ)
    (P : Finpartition S) (a : Fin ℓ → Fin (n + 2)) : Prop :=
  largeStarCount D.cutoff P ≤ D.maxLarge ∧
    ∀ s, (a s).val ≤ largeStarCount D.cutoff P + remainingSmallCount D P s

theorem cutoff_star_count_split {n ℓ : ℕ} (D : ClassData n ℓ)
    (P : Finpartition (univ : Finset α)) (s : Fin ℓ) (hs : D.tests s < D.cutoff) :
    largeStarCount (D.tests s) P = largeStarCount D.cutoff P + remainingSmallCount D P s := by
  have hc := card_filter_add_card_filter_not (s := P.parts.filter (fun B => D.tests s < B.card))
    (fun B => D.cutoff < B.card)
  have he1 : (P.parts.filter (fun B => D.tests s < B.card)).filter (fun B => D.cutoff < B.card) =
      P.parts.filter (fun B => D.cutoff < B.card) := by
    rw [filter_filter]
    apply filter_congr
    intro B _
    omega
  have he2 : (P.parts.filter (fun B => D.tests s < B.card)).filter (fun B => ¬ D.cutoff < B.card) =
      P.parts.filter (fun B => B.card ≤ D.cutoff ∧ D.tests s < B.card) := by
    rw [filter_filter]
    apply filter_congr
    intro B _
    omega
  rw [he1, he2] at hc
  exact hc.symm

/-- At the source the requirement tests are exactly the stated class filter. -/
theorem class_valid_initial_iff {n ℓ : ℕ} (D : ClassData n ℓ)
    (htests : ∀ s, D.tests s < D.cutoff) (P : Finpartition (univ : Finset α)) :
    ClassPartitionValid D P D.initial.2.2 ↔
      largeStarCount D.cutoff P ≤ D.maxLarge ∧
        ∀ s, (D.threshold s).val < largeStarCount (D.tests s) P := by
  unfold ClassPartitionValid
  constructor
  · intro h
    refine ⟨h.1, fun s => ?_⟩
    have hh := h.2 s
    change (D.threshold s).val + 1 ≤ _ at hh
    rw [cutoff_star_count_split D P s (htests s)]
    omega
  · intro h
    refine ⟨h.1, fun s => ?_⟩
    have hh := h.2 s
    rw [cutoff_star_count_split D P s (htests s)] at hh
    change (D.threshold s).val + 1 ≤ _
    omega

/-- The continuation sum before forgetting the concrete marked leaves. -/
def markedClassSum {n ℓ : ℕ} {β R : Type*} [Fintype β] [DecidableEq β] [CommRing R]
    (D : ClassData n ℓ) (marked : Finset α) (pin : α → β)
    (a : Fin ℓ → Fin (n + 2)) (A : α → β → R) : R :=
  ∑ P : Finpartition (univ : Finset α), if ClassPartitionValid D P a then
    (Monomial.binetMincCoefficient (R := R) P) *
      markedAssignmentSum D.cutoff P marked pin A else 0

/-- The initial continuation is the desired filtered Binet--Minc sum. -/
theorem marked_class_source {n ℓ : ℕ} {β R : Type*}
    [Fintype β] [DecidableEq β] [CommRing R]
    (D : ClassData n ℓ) (htests : ∀ s, D.tests s < D.cutoff)
    (pin : α → β) (A : α → β → R) :
    markedClassSum D ∅ pin D.initial.2.2 A =
      ∑ P : Finpartition (univ : Finset α),
        if largeStarCount D.cutoff P ≤ D.maxLarge ∧
            (∀ s, (D.threshold s).val < largeStarCount (D.tests s) P) then
          Monomial.binetMincCoefficient (R := R) P *
            ∏ B : P.parts, ∑ j : β, ∏ x : B.val, A x.val j else 0 := by
  unfold markedClassSum
  simp_rw [marked_assignment_empty, class_valid_initial_iff D htests]

/-- The entire large-star branch of the filtered Binet--Minc continuation
is the marked-edge sum used by the concrete automaton. -/
theorem marked_class_large_branch {n ℓ : ℕ} {β R : Type*}
    [Fintype β] [DecidableEq β] [CommRing R]
    (D : ClassData n ℓ) (marked : Finset α) (pin : α → β)
    (a : Fin ℓ → Fin (n + 2)) (A : α → β → R) (i : α) (hi : i ∉ marked) :
    (∑ P : Finpartition (univ : Finset α),
      if ClassPartitionValid D P a ∧ D.cutoff < (P.part i).card then
        Monomial.binetMincCoefficient (R := R) P *
          markedAssignmentSum D.cutoff P marked pin A else 0) =
      ∑ j : β, A i j * markedClassSum D (insert i marked) (Function.update pin i j) a A := by
  unfold markedClassSum
  simp_rw [mul_sum]
  rw [sum_comm]
  apply sum_congr rfl
  intro P _
  by_cases hv : ClassPartitionValid D P a
  · simp only [ite_eq_left hv]
    by_cases hl : D.cutoff < (P.part i).card
    · rw [ite_eq_left ⟨hv, hl⟩, marked_assignment_step D.cutoff P marked pin A i hi hl, mul_sum]
      apply sum_congr rfl
      intro j _
      ring
    · rw [ite_eq_right (show ¬ (ClassPartitionValid D P a ∧ D.cutoff < (P.part i).card) from
        fun hh => hl hh.2)]
      have hz (j : β) : markedAssignmentSum D.cutoff P (insert i marked)
          (Function.update pin i j) A = 0 := by
        unfold markedAssignmentSum
        apply sum_eq_zero
        intro f _
        apply ite_eq_right
        intro hh
        exact hl (hh.2.2 i (mem_insert_self _ _))
      simp_rw [hz, mul_zero]
      simp
  · simp [hv]

end
end Permanent


==> anc/Permanent/MarkedRealization.lean <==
import Permanent.FiniteRelabel
import Mathlib.Logic.Equiv.Fintype

/-! Realize the endpoint counts by actual covered rows. Equality of
endpoint counts will imply equality of continuation values, independently
of which covered row names are chosen as the representatives. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

variable {α β : Type*} [Fintype α] [Fintype β]

structure MarkedRealization (covered : Finset α) (d : β → ℕ) where
  marked : Finset α
  pin : α → β
  subset : marked ⊆ covered
  fibre_card : ∀ j, (marked.filter (fun x => pin x = j)).card = d j

namespace MarkedRealization
variable {covered : Finset α} {d : β → ℕ}

def ground (T : MarkedRealization covered d) : Finset α := (univ \ covered) ∪ T.marked

omit [Fintype β] in
theorem marked_subset_ground (T : MarkedRealization covered d) : T.marked ⊆ T.ground :=
  subset_union_right

omit [Fintype β] in
theorem ground_unmarked (T : MarkedRealization covered d) : T.ground \ T.marked = univ \ covered := by
  ext x
  have hsub := T.subset
  simp only [ground, mem_sdiff, mem_union, mem_univ, true_and]
  constructor
  · intro h
    rcases h.1 with hx | hx
    · exact hx
    · exact False.elim (h.2 hx)
  · intro hx
    exact ⟨Or.inl hx, fun hm => hx (hsub hm)⟩

/-- Enumerating the slots of one endpoint fibre. -/
def slotFibreEquiv (d : β → ℕ) (j : β) :
    {p : (k : β) × Fin (d k) // p.1 = j} ≃ Fin (d j) where
  toFun p := p.property ▸ p.val.2
  invFun k := ⟨⟨j, k⟩, rfl⟩
  left_inv p := by rcases p with ⟨⟨k, a⟩, h⟩; cases h; rfl
  right_inv k := rfl

omit [Fintype α] in
/-- Enough covered rows suffice to realize every prescribed endpoint
count. The unused covered rows are simply absent from the remaining forest. -/
theorem exists_of_total_le [Nonempty β] (covered : Finset α) (d : β → ℕ)
    (hd : (∑ j, d j) ≤ covered.card) : Nonempty (MarkedRealization covered d) := by
  let Slots := (j : β) × Fin (d j)
  have hcard : Fintype.card Slots ≤ covered.card := by simpa [Slots] using hd
  obtain ⟨f, hf⟩ := Function.Embedding.exists_of_card_le_finset hcard
  let pin (x : α) : β := if h : ∃ p : Slots, f p = x then (Classical.choose h).1 else Classical.choice ‹Nonempty β›
  have hpin (p : Slots) : pin (f p) = p.1 := by
    have hx : ∃ q : Slots, f q = f p := ⟨p, rfl⟩
    dsimp only [pin]
    rw [dite_eq_left hx]
    exact congrArg Sigma.fst (f.injective (Classical.choose_spec hx))
  refine ⟨⟨(univ : Finset Slots).map f, pin, ?_, ?_⟩⟩
  · intro x hx
    obtain ⟨p, _, rfl⟩ := mem_map.mp hx
    exact hf ⟨p, rfl⟩
  · intro j
    rw [filter_map, card_map]
    change ((univ : Finset Slots).filter (fun p => pin (f p) = j)).card = d j
    simp_rw [hpin]
    have hc := Fintype.card_congr (slotFibreEquiv d j)
    simpa [Fintype.card_subtype] using hc

/-- The subtype of marked representatives in one column is its filtered set. -/
def fibreSubtypeEquiv (T : MarkedRealization covered d) (j : β) :
    {x : T.marked // T.pin x.val = j} ≃ (T.marked.filter (fun x => T.pin x = j)) where
  toFun x := ⟨x.val.val, mem_filter.mpr ⟨x.val.property, x.property⟩⟩
  invFun x := ⟨⟨x.val, (mem_filter.mp x.property).1⟩, (mem_filter.mp x.property).2⟩
  left_inv _ := rfl
  right_inv _ := rfl

/-- Equal fibre counts yield an equivalence of marked sets preserving pins. -/
def markedEquiv (T U : MarkedRealization covered d) : T.marked ≃ U.marked :=
  Equiv.ofFiberEquiv (fun j => Fintype.equivOfCardEq (by
    have hT : Fintype.card {x : T.marked // T.pin x.val = j} = d j := by
      rw [Fintype.card_congr (fibreSubtypeEquiv T j)]
      exact (Fintype.card_coe (T.marked.filter (fun x => T.pin x = j))).trans (T.fibre_card j)
    have hU : Fintype.card {x : U.marked // U.pin x.val = j} = d j := by
      rw [Fintype.card_congr (fibreSubtypeEquiv U j)]
      exact (Fintype.card_coe (U.marked.filter (fun x => U.pin x = j))).trans (U.fibre_card j)
    exact hT.trans hU.symm))

omit [Fintype α] [Fintype β] in
theorem markedEquiv_pin (T U : MarkedRealization covered d) (x : T.marked) :
    U.pin (T.markedEquiv U x).val = T.pin x.val := by
  unfold markedEquiv
  exact Equiv.ofFiberEquiv_map (f := fun x : T.marked => T.pin x.val)
    (g := fun x : U.marked => U.pin x.val) _ x

omit [Fintype α] [Fintype β] in
/-- Extend the marked-set matching within the covered set, then extend
it by the identity on all uncovered rows. -/
theorem exists_matching_perm (T U : MarkedRealization covered d) :
    ∃ e : Equiv.Perm α,
      (∀ x ∉ covered, e x = x) ∧
      (T.marked.map e.toEmbedding = U.marked) ∧
      (∀ x ∈ T.marked, U.pin (e x) = T.pin x) := by
  let f : T.marked → covered := fun x => ⟨x.val, T.subset x.property⟩
  let g : T.marked → covered := fun x => ⟨(T.markedEquiv U x).val, U.subset (T.markedEquiv U x).property⟩
  have hf : Function.Injective f := by
    intro x y h
    apply Subtype.ext
    exact congrArg (fun z : covered => z.val) h
  have hg : Function.Injective g := by
    intro x y h
    apply (T.markedEquiv U).injective
    apply Subtype.ext
    exact congrArg (fun z : covered => z.val) h
  obtain ⟨p, hp⟩ := Equiv.Perm.exists_extending_pair f g hf hg
  let e : Equiv.Perm α := p.extendDomain (Equiv.refl covered)
  have he (x : T.marked) : e x.val = (T.markedEquiv U x).val := by
    change p.extendDomain (Equiv.refl covered) x.val = _
    rw [Equiv.Perm.extendDomain_apply_subtype p (Equiv.refl covered) (T.subset x.property)]
    exact congrArg (fun z : covered => z.val) (hp x)
  refine ⟨e, ?_, ?_, ?_⟩
  · intro x hx
    exact Equiv.Perm.extendDomain_apply_not_subtype _ _ hx
  · ext y
    constructor
    · intro hy
      obtain ⟨x, hx, rfl⟩ := mem_map.mp hy
      change e x ∈ U.marked
      rw [he ⟨x, hx⟩]
      exact (T.markedEquiv U ⟨x, hx⟩).property
    · intro hy
      obtain ⟨x, hx⟩ := (T.markedEquiv U).surjective ⟨y, hy⟩
      exact mem_map.mpr ⟨x.val, x.property, (he x).trans (congrArg Subtype.val hx)⟩
  · intro x hx
    rw [he ⟨x, hx⟩]
    exact T.markedEquiv_pin U ⟨x, hx⟩

end MarkedRealization
end
end Permanent


==> anc/Permanent/MultiscaleABP.lean <==
import Permanent.ClassExpansion
import Permanent.ClassAssembly

/-! A concrete elementary ABP for the complete multiscale identity, with an
explicit bound in the retained-state counts. The numerical rate certificate
is a separate final step. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical
attribute [local instance] completionDecidableEq

@[simp] theorem ClassData.evaluate_generic {n ℓ : ℕ} (D : ClassData n ℓ)
    (p : Poly n) : D.evaluate (genericMatrix n) p = p := by
  have hc : Int.castRingHom (Poly n) = MvPolynomial.C := by ext z; simp
  change MvPolynomial.eval₂ (Int.castRingHom (Poly n)) MvPolynomial.X p = p
  rw [hc]
  exact MvPolynomial.eval₂_eta p

/-- The polynomial overhead for one class, multiplying its retained labels. -/
def classSizeFactor (n r : ℕ) : ℕ :=
  ((r + 1) * (n + 1) ^ r + n ^ 2 + 3) * (classLabelSize n + 2)

/-- Every fixed cutoff scheme has a single elementary ABP computing the
permanent over all commutative rings. Its bound counts vertices and edges;
no algorithmic claims are asserted. -/
theorem multiscale_abp {n ℓ : ℕ} (cutoffs : Fin ℓ → ℕ) (H : Fin ℓ → Fin (n + 1))
    (hstrict : StrictMono cutoffs) (cap : ℕ) (hcap : ∀ j, cutoffs j < cap)
    (t : ℕ → ℕ) (ht : Monotone t) (h0 : t 0 = 0)
    (htests : ∀ s : Fin ℓ, cutoffs s + 1 = t (s.val + 1)) :
    ∃ G : ABP n,
      (∀ (R : Type) [CommRing R] (A : Fin n → Fin n → R), G.output A = permanent A) ∧
      G.size ≤
        2 + (∑ i : Fin ℓ,
          ((((ClassData.earlyData cutoffs H i).states
            (ClassData.earlyData cutoffs H i).retainSupport).card + 1) *
              classSizeFactor n (cutoffs i) + 2)) +
        (((ClassData.residualData cutoffs H cap).states
          ((ClassData.residualData cutoffs H cap).retainResidual (scheduleWeights t ℓ) (t ℓ))).card + 1) *
            classSizeFactor n cap + 2 := by
  let D := ClassData.residualData cutoffs H cap
  let early (i : Fin ℓ) := ClassData.earlyData cutoffs H i
  let p : Option (Fin ℓ) → InputPolynomial n := fun c => match c with
    | none => (D.directGraph (D.retainResidual (scheduleWeights t ℓ) (t ℓ))).output
    | some i => ((early i).directGraph (early i).retainSupport).output
  let L : Option (Fin ℓ) → ℕ := fun c => match c with
    | none => ((D.states (D.retainResidual (scheduleWeights t ℓ) (t ℓ))).card + 1) * classSizeFactor n cap
    | some i => (((early i).states (early i).retainSupport).card + 1) * classSizeFactor n (cutoffs i)
  have hp (c : Option (Fin ℓ)) : Realizable (p c) (L c) := by
    cases c with
    | none =>
      simpa only [p, L, D, classSizeFactor, ClassData.residualData, mul_assoc] using
        (ClassData.residualData cutoffs H cap).directGraph_realizable
          ((ClassData.residualData cutoffs H cap).retainResidual (scheduleWeights t ℓ) (t ℓ))
    | some i =>
      simpa only [p, L, early, classSizeFactor, ClassData.earlyData, mul_assoc] using
        (ClassData.earlyData cutoffs H i).directGraph_realizable (ClassData.earlyData cutoffs H i).retainSupport
  have hsum := realizable_weighted_output_sum (parallelGraph p) L hp
  rw [parallelGraph_output] at hsum
  have he : (∑ c, p c) = permanent (genericMatrix n) := by
    rw [Fintype.sum_option]
    have hh := permanent_eq_class_graph_outputs (genericMatrix n) cutoffs H hstrict cap hcap t ht h0 htests
    simp only [ClassData.evaluate_generic] at hh
    simpa only [p, D, early, add_comm] using hh.symm
  rw [he] at hsum
  obtain ⟨P, hsize, hpoly⟩ := hsum
  refine ⟨P.toABP, ?_, ?_⟩
  · intro R _ A
    apply correct_in_every_ring
    exact P.toABP_polynomial.trans hpoly
  · rw [ElementaryProgram.toABP_size]
    have hl : Fintype.card (Fin 2) + (∑ c, (L c + 2)) =
        2 + (∑ i : Fin ℓ,
          ((((early i).states (early i).retainSupport).card + 1) * classSizeFactor n (cutoffs i) + 2)) +
        ((D.states (D.retainResidual (scheduleWeights t ℓ) (t ℓ))).card + 1) * classSizeFactor n cap + 2 := by
      rw [Fintype.card_fin, Fintype.sum_option]
      dsimp [L]
      omega
    exact hl ▸ hsize

end
end Permanent


==> anc/Permanent/PaperQuote.lean <==
import Permanent.MainTheorem

/-! Compact integer-matrix ABP statement quoted in the paper. The model allows
integer constants; the proof transfers the existing elementary-label ABP.
The theorem is displayed in figures/lean-abp-statement.tex; its definitions
are displayed in figures/lean-abp-dependencies.tex. -/

open scoped BigOperators
set_option autoImplicit false
namespace Permanent.PaperQuote

inductive Label (n : ℕ)
  | variable (i j : Fin n)
  | constant (c : ℤ)

structure ABP (n : ℕ) where
  (vertices transitions : ℕ)
  (source sink : Fin vertices)
  (tail head :
    Fin transitions → Fin vertices)
  label : Fin transitions → Label n
  rank : Fin vertices → Fin vertices
  increasing : ∀ e,
    rank (tail e) < rank (head e)

variable {n : ℕ} (A : Fin n → Fin n → ℤ)
def Label.eval : Label n → ℤ
  | .variable i j => A i j
  | .constant c => c

noncomputable def ABP.paths (G : ABP n) :
    ℕ → Fin G.vertices → ℤ
  | 0, v => if v = G.source then 1 else 0
  | k+1, v =>
    (if v = G.source then 1 else 0) +
    ∑ e : Fin G.transitions,
      if G.head e = v then
        (G.label e).eval A *
          G.paths k (G.tail e)
      else 0

noncomputable def ABP.output (G : ABP n) :=
  G.paths A G.vertices G.sink

noncomputable def permanent : ℤ :=
  ∑ p : Equiv.Perm (Fin n),
    ∏ i, A i (p i)

private def copyLabel {n : ℕ} : Permanent.Label n → Label n
  | .variable i j => .variable i j
  | .zero => .constant 0
  | .one => .constant 1
  | .negOne => .constant (-1)

private def copyABP {n : ℕ} (G : Permanent.ABP n) : ABP n where
  vertices := G.vertices
  transitions := G.edges
  source := G.source
  sink := G.sink
  tail := G.tail
  head := G.head
  label := fun e => copyLabel (G.label e)
  rank := G.rank
  increasing := G.increasing

private theorem copyLabel_eval {n : ℕ}
    (A : Fin n → Fin n → ℤ) (l : Permanent.Label n) :
    Label.eval A (copyLabel l) = Permanent.Label.eval A l := by
  cases l <;> rfl

private theorem copy_paths {n : ℕ}
    (G : Permanent.ABP n) (A : Fin n → Fin n → ℤ)
    (fuel : ℕ) (v : Fin G.vertices) :
    (copyABP G).paths A fuel v = G.paths A fuel v := by
  induction fuel generalizing v with
  | zero => rfl
  | succ fuel ih =>
    change ((if v = G.source then 1 else 0) +
      ∑ e : Fin G.edges, if G.head e = v then
        Label.eval A (copyLabel (G.label e)) *
          (copyABP G).paths A fuel (G.tail e) else 0) =
      ((if v = G.source then 1 else 0) +
      ∑ e : Fin G.edges, if G.head e = v then
        Permanent.Label.eval A (G.label e) *
          G.paths A fuel (G.tail e) else 0)
    simp only [copyLabel_eval, ih]

theorem main_abp :
  ∃ (C : ℝ) (d : ℕ), 0 < C ∧ ∀ n : ℕ, ∃ G : ABP n,
    (∀ A : Fin n → Fin n → ℤ, G.output A = permanent A) ∧
    (G.vertices + G.transitions : ℝ) ≤
      C * (n+1 : ℝ)^d * (2 : ℝ)^((0.999994 : ℝ)*n) := by
  obtain ⟨C, d, hC, h⟩ := Permanent.main_abp
  refine ⟨C, d, hC, ?_⟩
  intro n
  obtain ⟨G, hcorrect, hsize⟩ := h n
  refine ⟨copyABP G, ?_, ?_⟩
  · intro A
    exact (copy_paths G A G.vertices G.sink).trans (hcorrect ℤ A)
  · have hgamma : (999994 / 1000000 : ℝ) = 0.999994 := by norm_num
    simpa only [Permanent.ABP.size, copyABP, Nat.cast_add, hgamma] using hsize

end Permanent.PaperQuote


==> anc/Permanent/PartitionRefinement.lean <==
import Permanent.PartitionSplit

/-! A refinement is exactly an independent partition of each coarse block.
For terminal marked leaves the coarse blocks are the column fibres. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

variable {α : Type*} [DecidableEq α] {S : Finset α}

/-- Extract the fine blocks contained in one coarse block. -/
def partitionInsideBlock (P Q : Finpartition S) (href : Q ≤ P) (A : P.parts) :
    Finpartition A.val :=
  Q.ofSubset (parts := Q.parts.filter (fun B => B ⊆ A.val)) (filter_subset _ _) (by
    rw [sup_eq_biUnion]
    ext x
    constructor
    · intro hx
      obtain ⟨B, hB, hxB⟩ := mem_biUnion.mp hx
      exact (mem_filter.mp hB).2 hxB
    · intro hx
      obtain ⟨B, hBQ, hxB⟩ := Q.exists_mem (P.subset A.property hx)
      obtain ⟨C, hCP, hBC⟩ := href hBQ
      have he : C = A.val := P.eq_of_mem_parts hCP A.property (hBC hxB) hx
      apply mem_biUnion.mpr
      exact ⟨B, mem_filter.mpr ⟨hBQ, he ▸ hBC⟩, hxB⟩)

@[simp] theorem partitionInsideBlock_parts (P Q : Finpartition S)
    (href : Q ≤ P) (A : P.parts) :
    (partitionInsideBlock P Q href A).parts = Q.parts.filter (fun B => B ⊆ A.val) := rfl

/-- Juxtapose an independent fine partition of each coarse block. -/
def bindPartitions (P : Finpartition S) (F : (A : P.parts) → Finpartition A.val) : Finpartition S :=
  P.bind (fun A hA => F ⟨A, hA⟩)

theorem bindPartitions_refines (P : Finpartition S) (F : (A : P.parts) → Finpartition A.val) :
    bindPartitions P F ≤ P := by
  intro B hB
  obtain ⟨A, hAP, hBA⟩ := Finpartition.mem_bind.mp hB
  exact ⟨A, hAP, (F ⟨A, hAP⟩).subset hBA⟩

/-- Independent partitions of coarse blocks biject with all refinements. -/
def partitionRefinementEquiv (P : Finpartition S) :
    ((A : P.parts) → Finpartition A.val) ≃ {Q : Finpartition S // Q ≤ P} where
  toFun F := ⟨bindPartitions P F, bindPartitions_refines P F⟩
  invFun Q := partitionInsideBlock P Q.val Q.property
  left_inv F := by
    funext A
    apply Finpartition.ext
    change (bindPartitions P F).parts.filter (fun B => B ⊆ A.val) = (F A).parts
    ext B
    constructor
    · intro hB
      obtain ⟨hBbind, hBA⟩ := mem_filter.mp hB
      obtain ⟨C, hCP, hBC⟩ := Finpartition.mem_bind.mp hBbind
      obtain ⟨x, hxB⟩ := (F ⟨C, hCP⟩).nonempty_of_mem_parts hBC
      have he : C = A.val := P.eq_of_mem_parts hCP A.property
        ((F ⟨C, hCP⟩).subset hBC hxB) (hBA hxB)
      have he' : (⟨C, hCP⟩ : P.parts) = A := Subtype.ext he
      exact he' ▸ hBC
    · intro hBF
      exact mem_filter.mpr ⟨Finpartition.mem_bind.mpr ⟨A.val, A.property, hBF⟩,
        (F A).subset hBF⟩
  right_inv Q := by
    apply Subtype.ext
    apply Finpartition.ext
    ext B
    constructor
    · intro hB
      obtain ⟨A, hAP, hBA⟩ := Finpartition.mem_bind.mp hB
      exact (mem_filter.mp hBA).1
    · intro hBQ
      obtain ⟨A, hAP, hBA⟩ := Q.property hBQ
      exact Finpartition.mem_bind.mpr ⟨A, hAP, mem_filter.mpr ⟨hBQ, hBA⟩⟩

/-- Block counts add over the individual column-fibre partitions. -/
theorem bindPartitions_card (P : Finpartition S) (F : (A : P.parts) → Finpartition A.val) :
    (bindPartitions P F).parts.card = ∑ A : P.parts, (F A).parts.card := by
  rw [bindPartitions, Finpartition.card_bind]
  rfl

/-- Products of block weights factor over the coarse blocks. -/
theorem bindPartitions_prod {R : Type*} [CommRing R] (P : Finpartition S)
    (F : (A : P.parts) → Finpartition A.val) (w : Finset α → R) :
    (∏ B ∈ (bindPartitions P F).parts, w B) =
      ∏ A : P.parts, ∏ B ∈ (F A).parts, w B := by
  change (∏ B ∈ (univ : Finset P.parts).biUnion (fun A => (F A).parts), w B) = _
  apply prod_biUnion
  intro A _ C _ hAC
  apply Finset.disjoint_left.mpr
  intro B hBA hBC
  obtain ⟨x, hxB⟩ := (F A).nonempty_of_mem_parts hBA
  have hne : A.val ≠ C.val := fun h => hAC (Subtype.ext h)
  have hd := P.disjoint A.property C.property hne
  exact disjoint_left.mp hd ((F A).subset hBA hxB) ((F C).subset hBC hxB)

/-- A weighted sum over refinements equals independent weighted sums on
all coarse blocks. At termination these are precisely the marked fibres. -/
theorem refinement_partition_sum {R : Type*} [CommRing R]
    (P : Finpartition S) (w : Finset α → R) :
    (∑ Q : {Q : Finpartition S // Q ≤ P}, ∏ B ∈ Q.val.parts, w B) =
      ∏ A : P.parts, ∑ Q : Finpartition A.val, ∏ B ∈ Q.parts, w B := by
  rw [Fintype.prod_sum]
  symm
  apply Fintype.sum_equiv (partitionRefinementEquiv P)
  intro F
  exact (bindPartitions_prod P F w).symm

end
end Permanent


==> anc/Permanent/PartitionRelabel.lean <==
import Permanent.CompletionWeights

/-! Relabelling invariance for finite star partitions. The completion sum
can therefore be indexed by cardinalities instead of actual marked labels. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

/-- Equivalences of labels induce order isomorphisms of finite subsets. -/
def finsetLabelIso {α β : Type*} [DecidableEq α] [DecidableEq β]
    (e : α ≃ β) : Finset α ≃o Finset β where
  toEquiv := e.finsetCongr
  map_rel_iff' := fun {_ _} => map_subset_map

@[simp] theorem finsetLabelIso_apply {α β : Type*} [DecidableEq α] [DecidableEq β]
    (e : α ≃ β) (B : Finset α) : finsetLabelIso e B = B.map e.toEmbedding := rfl

/-- Relabel a partition of a whole finite type. -/
def relabelPartition {α β : Type*} [Fintype α] [Fintype β]
    [DecidableEq α] [DecidableEq β] (e : α ≃ β)
    (P : Finpartition (univ : Finset α)) : Finpartition (univ : Finset β) :=
  (P.map (finsetLabelIso e)).copy (by simp only [finsetLabelIso_apply, univ_map_equiv_to_embedding])

@[simp] theorem relabelPartition_parts {α β : Type*} [Fintype α] [Fintype β]
    [DecidableEq α] [DecidableEq β] (e : α ≃ β) (P : Finpartition (univ : Finset α)) :
    (relabelPartition e P).parts = P.parts.map (finsetLabelIso e).toEmbedding := rfl

@[simp] theorem relabelPartition_card {α β : Type*} [Fintype α] [Fintype β]
    [DecidableEq α] [DecidableEq β] (e : α ≃ β) (P : Finpartition (univ : Finset α)) :
    (relabelPartition e P).parts.card = P.parts.card := by simp

/-- Relabelling is bijective, not just a map between partition sums. -/
def partitionLabelEquiv {α β : Type*} [Fintype α] [Fintype β]
    [DecidableEq α] [DecidableEq β] (e : α ≃ β) :
    Finpartition (univ : Finset α) ≃ Finpartition (univ : Finset β) where
  toFun := relabelPartition e
  invFun := relabelPartition e.symm
  left_inv P := by
    apply Finpartition.ext
    simp only [relabelPartition_parts, map_map]
    have he : ((finsetLabelIso e).toEmbedding.trans (finsetLabelIso e.symm).toEmbedding) =
        Function.Embedding.refl (Finset α) := by
      apply Function.Embedding.ext
      intro B
      exact e.finsetCongr.left_inv B
    rw [he, map_refl]
  right_inv P := by
    apply Finpartition.ext
    simp only [relabelPartition_parts, map_map]
    have he : ((finsetLabelIso e.symm).toEmbedding.trans (finsetLabelIso e).toEmbedding) =
        Function.Embedding.refl (Finset β) := by
      apply Function.Embedding.ext
      intro B
      exact e.finsetCongr.right_inv B
    rw [he, map_refl]

/-- Factorial-weighted coefficient on an arbitrary finite label type. -/
def partitionCoefficient {α : Type*} [Fintype α] [DecidableEq α]
    (P : Finpartition (univ : Finset α)) : ℤ :=
  (-1) ^ (Fintype.card α - P.parts.card) *
    ∏ B ∈ P.parts, ((B.card - 1).factorial : ℤ)

theorem partitionCoefficient_relabel {α β : Type*} [Fintype α] [Fintype β]
    [DecidableEq α] [DecidableEq β] (e : α ≃ β) (P : Finpartition (univ : Finset α)) :
    partitionCoefficient (relabelPartition e P) = partitionCoefficient P := by
  unfold partitionCoefficient
  rw [Fintype.card_congr e, relabelPartition_card]
  congr 1
  simp [finsetLabelIso]

theorem large_partition_relabel {α β : Type*} [Fintype α] [Fintype β]
    [DecidableEq α] [DecidableEq β] (e : α ≃ β) (r : ℕ)
    (P : Finpartition (univ : Finset α)) :
    (∀ B ∈ (relabelPartition e P).parts, r < B.card) ↔ ∀ B ∈ P.parts, r < B.card := by
  constructor
  · intro h B hB
    have hmem : finsetLabelIso e B ∈ (relabelPartition e P).parts :=
      mem_map.mpr ⟨B, hB, rfl⟩
    simpa using h _ hmem
  · intro h B hB
    obtain ⟨C, hC, rfl⟩ := mem_map.mp hB
    simpa using h C hC

/-- The large-star partition polynomial is independent of leaf names. -/
theorem large_partition_sum_relabel {α β : Type*} [Fintype α] [Fintype β]
    [DecidableEq α] [DecidableEq β] (e : α ≃ β) (r : ℕ) (weight : ℕ → ℤ) :
    (∑ P : Finpartition (univ : Finset α),
      if ∀ B ∈ P.parts, r < B.card then partitionCoefficient P * weight P.parts.card else 0) =
    (∑ P : Finpartition (univ : Finset β),
      if ∀ B ∈ P.parts, r < B.card then partitionCoefficient P * weight P.parts.card else 0) := by
  apply Fintype.sum_equiv (partitionLabelEquiv e)
  intro P
  change _ = if ∀ B ∈ (relabelPartition e P).parts, r < B.card then
    partitionCoefficient (relabelPartition e P) * weight (relabelPartition e P).parts.card else 0
  simp only [large_partition_relabel, partitionCoefficient_relabel, relabelPartition_card]

end
end Permanent


==> anc/Permanent/PartitionSplit.lean <==
import Permanent.CompletionWeights

/-! Exact canonical decomposition of a set partition at a distinguished
leaf. This supplies the small-star branch in the correctness recurrence. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

variable {α : Type*} [DecidableEq α] {S B : Finset α}

/-- Remove one whole block, without modifying any other block. -/
def erasePartitionBlock (P : Finpartition S) (hB : B ∈ P.parts) : Finpartition (S \ B) :=
  P.ofSubset (erase_subset B P.parts) (by
    rw [sup_eq_biUnion]
    ext x
    constructor
    · intro hx
      obtain ⟨C, hC, hxC⟩ := mem_biUnion.mp hx
      obtain ⟨hCB, hCP⟩ := mem_erase.mp hC
      refine mem_sdiff.mpr ⟨P.subset hCP hxC, ?_⟩
      intro hxB
      exact hCB (P.eq_of_mem_parts hCP hB hxC hxB)
    · intro hx
      obtain ⟨hxS, hxB⟩ := mem_sdiff.mp hx
      obtain ⟨C, hC, hxC⟩ := P.exists_mem hxS
      apply mem_biUnion.mpr
      refine ⟨C, mem_erase.mpr ⟨?_, hC⟩, hxC⟩
      intro he
      exact hxB (he ▸ hxC))

@[simp] theorem erasePartitionBlock_parts (P : Finpartition S) (hB : B ∈ P.parts) :
    (erasePartitionBlock P hB).parts = P.parts.erase B := rfl

/-- Insert a specified nonempty block into a partition of its complement. -/
def insertPartitionBlock (hBS : B ⊆ S) (hB : B.Nonempty)
    (Q : Finpartition (S \ B)) : Finpartition S :=
  Q.extend (by simpa using hB.ne_empty)
    (by exact disjoint_sdiff_self_left) (by exact sdiff_union_of_subset hBS)

@[simp] theorem insertPartitionBlock_parts (hBS : B ⊆ S) (hB : B.Nonempty)
    (Q : Finpartition (S \ B)) :
    (insertPartitionBlock hBS hB Q).parts = insert B Q.parts := rfl

/-- Choosing a fixed whole block leaves an arbitrary partition of its complement. -/
def partitionContainingBlockEquiv (hBS : B ⊆ S) (hB : B.Nonempty) :
    {P : Finpartition S // B ∈ P.parts} ≃ Finpartition (S \ B) where
  toFun P := erasePartitionBlock P.val P.property
  invFun Q := ⟨insertPartitionBlock hBS hB Q, by simp⟩
  left_inv P := by
    apply Subtype.ext
    apply Finpartition.ext
    simp [P.property]
  right_inv Q := by
    apply Finpartition.ext
    have hn : B ∉ Q.parts := by
      intro hBQ
      obtain ⟨x, hx⟩ := hB
      have hh := Q.subset hBQ hx
      exact (mem_sdiff.mp hh).2 hx
    simp [hn]

/-- Partitions with equal block sets agree even when their ambient finite
sets are presented by different expressions. -/
theorem partition_hext {T : Finset α} (P : Finpartition S) (Q : Finpartition T)
    (h : P.parts = Q.parts) : HEq P Q := by
  have hST : S = T := by rw [← P.sup_parts, ← Q.sup_parts, h]
  subst T
  exact heq_of_eq (Finpartition.ext h)

/-- Only finitely many candidate blocks can contain a fixed leaf. -/
instance blocksContainingFintype (S : Finset α) (i : α) :
    Fintype {B : Finset α // B ⊆ S ∧ i ∈ B} :=
  Fintype.ofEquiv {B : Finset α // B ∈ S.powerset.filter (fun B => i ∈ B)}
    (Equiv.subtypeEquivRight (fun B => by simp))

/-- The first block in a canonical construction is the unique block
containing its least uncovered leaf. The rest is freely partitioned. -/
def partitionAtLeafEquiv (i : α) (hi : i ∈ S) :
    Finpartition S ≃
      (B : {B : Finset α // B ⊆ S ∧ i ∈ B}) × Finpartition (S \ B.val) where
  toFun P :=
    ⟨⟨P.part i, P.part_subset i, (P.mem_part_self).mpr hi⟩,
      erasePartitionBlock P ((P.part_mem).mpr hi)⟩
  invFun p := insertPartitionBlock p.1.property.1 ⟨i, p.1.property.2⟩ p.2
  left_inv P := by
    apply Finpartition.ext
    change insert (P.part i) (P.parts.erase (P.part i)) = P.parts
    exact insert_erase ((P.part_mem).mpr hi)
  right_inv p := by
    rcases p with ⟨⟨B, hBS, hiB⟩, Q⟩
    have hpart : (insertPartitionBlock hBS (show B.Nonempty from ⟨i, hiB⟩) Q).part i = B := by
      apply Finpartition.part_eq_of_mem
      · change B ∈ insert B Q.parts
        exact mem_insert_self _ _
      · exact hiB
    apply Sigma.ext
    · exact Subtype.ext hpart
    · apply partition_hext
      change (insert B Q.parts).erase
        ((insertPartitionBlock hBS (show B.Nonempty from ⟨i, hiB⟩) Q).part i) = Q.parts
      rw [hpart]
      have hn : B ∉ Q.parts := by
        intro hBQ
        exact (mem_sdiff.mp (Q.subset hBQ hiB)).2 hiB
      exact erase_insert hn

/-- A partition sum splits exactly at the block of a specified leaf. -/
theorem partition_sum_split {R : Type*} [CommRing R] (i : α) (hi : i ∈ S)
    (w : Finset α → R) :
    (∑ P : Finpartition S, ∏ B ∈ P.parts, w B) =
      ∑ B : {B : Finset α // B ⊆ S ∧ i ∈ B},
        w B.val * ∑ Q : Finpartition (S \ B.val), ∏ C ∈ Q.parts, w C := by
  calc
    _ = ∑ p : (B : {B : Finset α // B ⊆ S ∧ i ∈ B}) × Finpartition (S \ B.val),
        ∏ C ∈ (insertPartitionBlock p.1.property.1 ⟨i, p.1.property.2⟩ p.2).parts, w C := by
      apply Fintype.sum_equiv (partitionAtLeafEquiv i hi)
      intro P
      congr 1
      change P.parts = insert (P.part i) (P.parts.erase (P.part i))
      exact (insert_erase ((P.part_mem).mpr hi)).symm
    _ = _ := by
      rw [Fintype.sum_sigma]
      apply sum_congr rfl
      intro B _
      rw [mul_sum]
      apply sum_congr rfl
      intro Q _
      change (∏ C ∈ insert B.val Q.parts, w C) = _
      apply prod_insert
      intro hBQ
      exact (mem_sdiff.mp (Q.subset hBQ B.property.2)).2 B.property.2

end
end Permanent


==> anc/Permanent/PartitionWeight.lean <==
import Permanent.PartitionRelabel
import Permanent.PartitionSplit
import Permanent.PartitionRefinement

/-! Multiplicativity of Binet--Minc weights under the exact partition
bijections, over every commutative ring and without divisions. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

variable {α R : Type*} [DecidableEq α] [CommRing R]

/-- The signed cyclic-order weight of a nonempty star block. -/
def starBlockCoefficient (B : Finset α) : R :=
  (-1) ^ (B.card - 1) * ((B.card - 1).factorial : R)

/-- The usual global sign/factorial coefficient is exactly the product
of individual star-block coefficients. -/
theorem binet_coefficient_product {S : Finset α} (P : Finpartition S) :
    Monomial.binetMincCoefficient (R := R) P =
      ∏ B ∈ P.parts, starBlockCoefficient (R := R) B := by
  unfold Monomial.binetMincCoefficient starBlockCoefficient
  rw [prod_mul_distrib, prod_pow_eq_pow_sum]
  have hcard : (∑ B ∈ P.parts, (B.card - 1)) = S.card - P.parts.card := by
    rw [sum_tsub_distrib P.parts (fun B hB => (P.nonempty_of_mem_parts hB).card_pos),
      P.sum_card_parts]
    simp
  rw [hcard]

/-- Removing one block factors out precisely its local Binet--Minc weight. -/
theorem binet_coefficient_erase {S B : Finset α} (P : Finpartition S)
    (hB : B ∈ P.parts) :
    Monomial.binetMincCoefficient (R := R) P =
      starBlockCoefficient (R := R) B *
        Monomial.binetMincCoefficient (R := R) (erasePartitionBlock P hB) := by
  rw [binet_coefficient_product, binet_coefficient_product, erasePartitionBlock_parts]
  exact (mul_prod_erase _ _ hB).symm

/-- Binet--Minc coefficients factor across any coarse partition. -/
theorem binet_coefficient_bind {S : Finset α} (P : Finpartition S)
    (F : (A : P.parts) → Finpartition A.val) :
    Monomial.binetMincCoefficient (R := R) (bindPartitions P F) =
      ∏ A : P.parts, Monomial.binetMincCoefficient (R := R) (F A) := by
  simp_rw [binet_coefficient_product]
  exact bindPartitions_prod P F _

/-- The weighted star-forest sum splits at the next canonical block,
with exactly the edge weight used by the small-star choices. -/
theorem binet_partition_sum_split {S : Finset α} (i : α) (hi : i ∈ S)
    (w : Finset α → R) :
    (∑ P : Finpartition S, Monomial.binetMincCoefficient (R := R) P * ∏ B ∈ P.parts, w B) =
      ∑ B : {B : Finset α // B ⊆ S ∧ i ∈ B},
        (starBlockCoefficient (R := R) B.val * w B.val) *
          ∑ Q : Finpartition (S \ B.val),
            Monomial.binetMincCoefficient (R := R) Q * ∏ C ∈ Q.parts, w C := by
  simp_rw [binet_coefficient_product, ← prod_mul_distrib]
  exact partition_sum_split i hi _

end
end Permanent


==> anc/Permanent/PolynomialOverhead.lean <==
import Permanent.MultiscaleABP

/-! Absorb explicit elementary-label and bounded-choice overhead into a
fixed polynomial, counting vertices and edges. -/
namespace Permanent
noncomputable section

theorem classSizeFactor_bound (n r M : ℕ) (hr : r ≤ M) :
    classSizeFactor n r ≤ 40 * (M + 5) * (n + 1) ^ (M + 4) := by
  have hp : (n + 1) ^ r ≤ (n + 1) ^ (M + 2) :=
    pow_le_pow_right' (by omega) (by omega)
  have hp2 : (n + 1) ^ 2 ≤ (n + 1) ^ (M + 2) :=
    pow_le_pow_right' (by omega) (by omega)
  have hf : (r + 1) * (n + 1) ^ r ≤ (M + 1) * (n + 1) ^ (M + 2) :=
    Nat.mul_le_mul (by omega) hp
  have hn : n ^ 2 + 3 ≤ 4 * (n + 1) ^ 2 := by nlinarith only [Nat.zero_le n]
  have hb : (r + 1) * (n + 1) ^ r + n ^ 2 + 3 ≤ (M + 5) * (n + 1) ^ (M + 2) := by
    have hh := hn.trans (Nat.mul_le_mul_left 4 hp2)
    nlinarith
  have hl : classLabelSize n + 2 ≤ 40 * (n + 1) ^ 2 := by
    dsimp [classLabelSize]
    nlinarith
  calc
    classSizeFactor n r ≤ ((M + 5) * (n + 1) ^ (M + 2)) * (40 * (n + 1) ^ 2) :=
      Nat.mul_le_mul hb hl
    _ = (40 * (M + 5)) * ((n + 1) ^ (M + 2) * (n + 1) ^ 2) := by ring
    _ = _ := by rw [← pow_add]

theorem classSizeFactor_bound_real (n r M : ℕ) (hr : r ≤ M) :
    (classSizeFactor n r : ℝ) ≤ 40 * (M + 5 : ℝ) * (n + 1 : ℝ) ^ (M + 4) := by
  exact_mod_cast classSizeFactor_bound n r M hr

theorem bounded_class_term (s f : ℕ) (B F : ℝ) (hs : (s : ℝ) ≤ B) (hf : (f : ℝ) ≤ F)
    (hB : 1 ≤ B) (hF : 1 ≤ F) :
    (((s + 1) * f + 2 : ℕ) : ℝ) ≤ 4 * (B * F) := by
  have hb0 : 0 ≤ B := by linarith
  have hsf : (s : ℝ) + 1 ≤ 2 * B := by linarith
  have hm := mul_le_mul hsf hf (Nat.cast_nonneg f) (by positivity : 0 ≤ 2 * B)
  have hbf : 1 ≤ B * F := by
    nlinarith [mul_nonneg (by linarith : 0 ≤ B - 1) (by linarith : 0 ≤ F - 1)]
  push_cast
  nlinarith

theorem metadata_polynomial_bound (n : ℕ) :
    (n + 2 : ℝ) ^ 22 ≤ (2 : ℝ) ^ 22 * (n + 1 : ℝ) ^ 22 := by
  rw [← mul_pow]
  gcongr
  have hn : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  linarith

end
end Permanent


==> anc/Permanent/PrefixCounting.lean <==
import Permanent.Counting
import Permanent.Canonical
import Mathlib.Data.Nat.Find

/-! The complete prefix-constrained subset estimate (`lem:subset`).
We cover the family by all possible forced prefix lengths. Unlike the
paper's disjoint first-missing-element decomposition, this cover need not
require the next leaf to be missing; the same N+1 bound still applies. -/
namespace Permanent
open Finset

/-- Sets contained in `[0,N)` with a specified forced prefix. -/
def prefixSlice (N B k p : ℕ) : Finset (Finset ℕ) :=
  (range N).powerset.filter fun S => range p ⊆ S ∧ S.card ≤ B + k * p

/-- Removing a fixed prefix is injective on sets containing it. -/
theorem strip_prefix_injective (P S T : Finset ℕ)
    (hS : P ⊆ S) (hT : P ⊆ T) (h : S \ P = T \ P) : S = T := by
  ext x
  by_cases hx : x ∈ P
  · exact iff_of_true (hS hx) (hT hx)
  · have he := Finset.ext_iff.mp h x
    simpa [hx] using he

/-- The remaining leaves form a small subset of the remaining ground set. -/
theorem prefix_slice_card_le (N B k p : ℕ) (_hp : p ≤ N) (hk : 1 ≤ k) :
    (prefixSlice N B k p).card ≤
      (((range N \ range p).powerset).filter fun T => T.card ≤ B + (k - 1) * p).card := by
  apply card_le_card_of_injOn (fun S : Finset ℕ => S \ range p)
  · intro S hS
    obtain ⟨hSN, hprefix, hsize⟩ := mem_filter.mp hS
    apply mem_filter.mpr
    constructor
    · apply mem_powerset.mpr
      exact sdiff_subset_sdiff (mem_powerset.mp hSN) (Subset.refl _)
    · rw [card_sdiff_of_subset hprefix, card_range]
      have hkp : k * p = p + (k - 1) * p := by
        have := Nat.sub_add_cancel hk
        nlinarith
      omega
  · intro S hS T hT he
    exact strip_prefix_injective _ _ _ (mem_filter.mp hS).2.1
      (mem_filter.mp hT).2.1 he

/-- The analytic bound for one prefix, before eliminating its length. -/
theorem prefix_slice_bound (N B k p : ℕ) (hp : p ≤ N) (hk : 1 ≤ k)
    (c : ℝ) (hc : 1 < c) (hc2 : c < 2) :
    ((prefixSlice N B k p).card : ℝ) ≤
      c ^ (N - p) / (c - 1) ^ (B + (k - 1) * p) := by
  have hcard : (range N \ range p).card = N - p := by
    rw [card_sdiff_of_subset (range_mono hp), card_range, card_range]
  calc
    ((prefixSlice N B k p).card : ℝ) ≤
        ((((range N \ range p).powerset).filter
          fun T => T.card ≤ B + (k - 1) * p).card : ℝ) := by
      exact_mod_cast prefix_slice_card_le N B k p hp hk
    _ ≤ (1 + (c - 1)) ^ (range N \ range p).card /
        (c - 1) ^ (B + (k - 1) * p) :=
      small_subsets_bound _ _ _ (by linarith) (by linarith)
    _ = _ := by rw [hcard]; congr 2; ring

/-- The growth condition absorbs all dependence on the prefix length. -/
theorem prefix_rate_bound (N B k p : ℕ) (hp : p ≤ N)
    (c : ℝ) (hc : 1 < c) (hroot : 1 ≤ c * (c - 1) ^ (k - 1)) :
    c ^ (N - p) / (c - 1) ^ (B + (k - 1) * p) ≤
      c ^ N / (c - 1) ^ B := by
  have ht : 0 < c - 1 := by linarith
  have hcp : 0 ≤ c ^ (N - p) := pow_nonneg (by linarith) _
  have htp : 0 ≤ (c - 1) ^ B := pow_nonneg ht.le _
  have hh : 1 ≤ c ^ p * (c - 1) ^ ((k - 1) * p) := by
    have hh := one_le_pow₀ hroot (n := p)
    simpa [mul_pow, pow_mul] using hh
  apply (div_le_div_iff₀ (pow_pos ht _) (pow_pos ht _)).2
  calc
    c ^ (N - p) * (c - 1) ^ B ≤
        (c ^ (N - p) * (c - 1) ^ B) *
          (c ^ p * (c - 1) ^ ((k - 1) * p)) :=
      le_mul_of_one_le_right (mul_nonneg hcp htp) hh
    _ = c ^ N * (c - 1) ^ (B + (k - 1) * p) := by
      have hN : c ^ N = c ^ (N - p) * c ^ p := by
        rw [← pow_add, Nat.sub_add_cancel hp]
      rw [hN, pow_add]
      ring

/-- Prefix length, truncated at the size of the ground set. -/
def coveredPrefix (N : ℕ) (S : Finset ℕ) : ℕ :=
  Nat.findGreatest (fun p => range p ⊆ S) N

theorem coveredPrefix_le (N : ℕ) (S : Finset ℕ) : coveredPrefix N S ≤ N :=
  Nat.findGreatest_le _

theorem coveredPrefix_subset (N : ℕ) (S : Finset ℕ) : range (coveredPrefix N S) ⊆ S :=
  Nat.findGreatest_spec (P := fun p => range p ⊆ S) (m := 0)
    (Nat.zero_le N) (by simp)

/-- Exactly the family counted in the paper's prefix-constrained lemma. -/
def prefixConstrained (N B k : ℕ) : Finset (Finset ℕ) :=
  (range N).powerset.filter fun S => S.card ≤ B + k * coveredPrefix N S

theorem prefixConstrained_covered (N B k : ℕ) :
    prefixConstrained N B k ⊆ (range (N + 1)).biUnion (prefixSlice N B k) := by
  intro S hS
  obtain ⟨hSN, hsize⟩ := mem_filter.mp hS
  apply mem_biUnion.mpr
  refine ⟨coveredPrefix N S, mem_range.mpr (by have := coveredPrefix_le N S; omega), ?_⟩
  exact mem_filter.mpr ⟨hSN, coveredPrefix_subset N S, hsize⟩

/-- `lem:subset`, with t=c-1 and a natural power in the denominator. -/
theorem prefix_constrained_bound (N B k : ℕ) (hk : 1 ≤ k)
    (c : ℝ) (hc : 1 < c) (hc2 : c < 2)
    (hroot : 1 ≤ c * (c - 1) ^ (k - 1)) :
    ((prefixConstrained N B k).card : ℝ) ≤
      (N + 1 : ℝ) * c ^ N / (c - 1) ^ B := by
  calc
    ((prefixConstrained N B k).card : ℝ) ≤
        (((range (N + 1)).biUnion (prefixSlice N B k)).card : ℝ) := by
      exact_mod_cast card_le_card (prefixConstrained_covered N B k)
    _ ≤ ∑ p ∈ range (N + 1), ((prefixSlice N B k p).card : ℝ) := by
      exact_mod_cast card_biUnion_le
    _ ≤ ∑ _p ∈ range (N + 1), c ^ N / (c - 1) ^ B := by
      apply sum_le_sum
      intro p hp
      have hpN : p ≤ N := by have := mem_range.mp hp; omega
      exact (prefix_slice_bound N B k p hpN hk c hc hc2).trans
        (prefix_rate_bound N B k p hpN c hc hroot)
    _ = _ := by simp; ring

end Permanent


==> anc/Permanent/ProgramOperations.lean <==
import Permanent.ElementaryProgram

/-! Size-controlled closure under finite sums and products. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

def parallelGraph {E R : Type*} (p : E → R) : WeightedDAG (Fin 2) E R where
  source := 0
  sink := 1
  tail := fun _ => 0
  head := fun _ => 1
  label := p
  rank := Fin.val
  increasing := fun _ => by decide

theorem parallelGraph_output {E R : Type*} [Fintype E] [CommRing R] (p : E → R) :
    (parallelGraph p).output = ∑ e, p e := by
  let f : Fin 2 → R := fun v => if v = 0 then ∑ e, p e else 1
  change (parallelGraph p).output = f 0
  apply WeightedDAG.forward_backward _ f
  intro v
  fin_cases v <;> simp [f, parallelGraph]

def twoStepGraph {R : Type*} (p q : R) : WeightedDAG (Fin 3) Bool R where
  source := 0
  sink := 2
  tail := fun e => if e then 1 else 0
  head := fun e => if e then 2 else 1
  label := fun e => if e then q else p
  rank := Fin.val
  increasing := fun e => by cases e <;> decide

theorem twoStepGraph_output {R : Type*} [CommRing R] (p q : R) :
    (twoStepGraph p q).output = p * q := by
  let f : Fin 3 → R := ![p * q, q, 1]
  change (twoStepGraph p q).output = f 0
  apply WeightedDAG.forward_backward _ f
  intro v
  fin_cases v <;> simp [f, twoStepGraph]

/-- Each permitted elementary label is already a one-edge program. -/
theorem realizable_label {n : ℕ} (l : Label n) :
    Realizable (l.eval (genericMatrix n)) 3 := by
  let G : ElementaryProgram n := {
    Vertex := Fin 2
    Edge := Unit
    finiteVertex := inferInstance
    finiteEdge := inferInstance
    graph := parallelGraph (fun _ : Unit => l) }
  refine ⟨G, by simp [G, ElementaryProgram.size], ?_⟩
  change (ElementaryDAG.weighted (parallelGraph (fun _ : Unit => l)) (genericMatrix n)).output = _
  have he : ElementaryDAG.weighted (parallelGraph (fun _ : Unit => l)) (genericMatrix n) =
      parallelGraph (fun _ : Unit => l.eval (genericMatrix n)) := rfl
  rw [he, parallelGraph_output]
  simp

theorem realizable_one (n : ℕ) : Realizable (n := n) 1 3 := realizable_label .one

theorem realizable_zero (n : ℕ) : Realizable (n := n) 0 3 := realizable_label .zero

theorem realizable_variable {n : ℕ} (i j : Fin n) :
    Realizable (n := n) (MvPolynomial.X (i, j)) 3 := realizable_label (.variable i j)

/-- Parallel insertion of a finite family of programs. -/
theorem realizable_sum {n : ℕ} {E : Type} [Fintype E]
    (p : E → InputPolynomial n) (L : ℕ) (h : ∀ e, Realizable (p e) L) :
    Realizable (∑ e, p e) (2 + Fintype.card E * (L + 2)) := by
  have hh := realizable_weighted_output (parallelGraph p) L h
  simpa only [parallelGraph_output, Fintype.card_fin] using hh

/-- Serial insertion of two programs has additive size overhead. -/
theorem realizable_mul {n : ℕ} {p q : InputPolynomial n} {L M : ℕ}
    (hp : Realizable p L) (hq : Realizable q M) : Realizable (p * q) (L + M + 7) := by
  have hh := realizable_weighted_output_sum (twoStepGraph p q)
    (fun e => if e then M else L) (by intro e; cases e <;> assumption)
  simpa [twoStepGraph_output, Fintype.sum_bool, add_assoc, add_comm, add_left_comm] using hh

theorem realizable_finset_prod {n : ℕ} {ι : Type} (s : Finset ι)
    (p : ι → InputPolynomial n) (L : ℕ) (h : ∀ i ∈ s, Realizable (p i) L) :
    Realizable (∏ i ∈ s, p i) ((L + 7) * s.card + 3) := by
  induction s using Finset.cons_induction with
  | empty => simpa using realizable_one n
  | cons i s hi ih =>
    rw [prod_cons, card_cons]
    have hp := h i (mem_cons_self _ _)
    have hq := ih (fun j hj => h j (mem_cons_of_mem hj))
    exact realizable_mono (realizable_mul hp hq) (by nlinarith)

theorem realizable_finset_sum {n : ℕ} {ι : Type} (s : Finset ι)
    (p : ι → InputPolynomial n) (L : ℕ) (h : ∀ i ∈ s, Realizable (p i) L) :
    Realizable (∑ i ∈ s, p i) (2 + s.card * (L + 2)) := by
  have hh := realizable_sum (fun i : s => p i.val) L (fun i : s => h i.val i.property)
  simpa only [sum_coe_sort, Fintype.card_coe] using hh

end
end Permanent


==> anc/Permanent/PruningSafety.lean <==
import Permanent.CompletionRelabel
import Permanent.PartitionSplit

/-! Concrete termwise pruning criteria. The weighted test is derived from
actual future disjoint small stars; the support test is monotone along
all enabled state transitions. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

namespace ClassData
variable {n ℓ : ℕ}

/-- Marked endpoint counts never decrease under any state transition. -/
theorem target_endpoint_mono (D : ClassData n ℓ) (st : State n ℓ) (c : D.Choice)
    (j : Fin n) : (st.1 j).val ≤ ((D.target st c).1 j).val := by
  cases c with
  | inl B => exact le_rfl
  | inr ij =>
    change (st.1 j).val ≤ ((Function.update st.1 ij.2
      ⟨min n ((st.1 ij.2).val + 1), _⟩) j).val
    simp only [Function.update_apply]
    split_ifs with hj
    · subst j
      exact le_min (by have := (st.1 ij.2).isLt; omega) (Nat.le_succ _)
    · exact le_rfl

theorem target_support_subset (D : ClassData n ℓ) (st : State n ℓ) (c : D.Choice) :
    endpointSupport st.1 ⊆ endpointSupport (D.target st c).1 := by
  intro j hj
  refine mem_filter.mpr ⟨mem_univ _, ?_⟩
  have hn := (mem_filter.mp hj).2
  have hm := D.target_endpoint_mono st c j
  intro hz
  have hv : ((D.target st c).1 j).val = 0 := by rw [hz]; rfl
  apply hn
  apply Fin.ext
  change (st.1 j).val = 0
  omega

/-- Any accepted terminal completion forces every earlier support size
in a transition chain to pass the support cap. -/
theorem support_pruning_safe (D : ClassData n ℓ) {st final : State n ℓ}
    (hchain : Relation.ReflTransGen (fun a b => ∃ c : D.Choice, D.target a c = b) st final)
    (hsupport : (endpointSupport final.1).card ≤ D.maxLarge) :
    (endpointSupport st.1).card ≤ D.maxLarge := by
  have hsub : endpointSupport st.1 ⊆ endpointSupport final.1 := by
    clear hsupport
    induction hchain with
    | refl => exact Subset.refl _
    | @tail b c hchain hstep ih =>
      obtain ⟨choice, rfl⟩ := hstep
      exact ih.trans (D.target_support_subset b choice)
  exact (card_le_card hsub).trans hsupport

/-- The actual residual label test (in its equivalent addition form). -/
def retainResidual (D : ClassData n ℓ) (β : Fin ℓ → ℕ) (k : ℕ)
    (st : State n ℓ) : Prop :=
  (endpointSupport st.1).card ≤ D.maxLarge ∧
    st.2.1.card + D.requirementMass β st ≤ n + k * D.maxLarge

/-- The exact paper test is equivalent on all valid covered sets. -/
theorem retainResidual_iff (D : ClassData n ℓ) (β : Fin ℓ → ℕ) (k : ℕ)
    (st : State n ℓ) (hSN : st.2.1 ⊆ range n) :
    D.retainResidual β k st ↔
      (endpointSupport st.1).card ≤ D.maxLarge ∧
      D.requirementMass β st ≤ n - st.2.1.card + k * D.maxLarge := by
  have hc := card_le_card hSN
  simp only [card_range] at hc
  unfold retainResidual
  omega

/-- Every accepted future forest satisfies the weighted pruning test.
Future small stars are actual disjoint subsets of the unused leaves. -/
theorem residual_forest_pruning_safe (D : ClassData n ℓ) (β : Fin ℓ → ℕ) (k : ℕ)
    (hβ : ∑ s, β s = k)
    (hmass : ∀ b, (∑ s, β s * (if D.tests s < b then 1 else 0)) ≤ b)
    (st : State n ℓ) (hSN : st.2.1 ⊆ range n)
    (future : Finset (Finset ℕ))
    (hdisjoint : (future : Set (Finset ℕ)).PairwiseDisjoint id)
    (hfuture : ∀ B ∈ future, B ⊆ range n \ st.2.1)
    (q : ℕ) (hq : q ≤ D.maxLarge)
    (htests : ∀ s, (st.2.2 s).val ≤
      (future.filter (fun B => D.tests s < B.card)).card + q) :
    D.requirementMass β st ≤ n - st.2.1.card + k * D.maxLarge := by
  have hleaves : (∑ B : future, B.val.card) ≤ n - st.2.1.card := by
    rw [sum_coe_sort]
    have hcard : (future.biUnion id).card = ∑ B ∈ future, B.card := by
      simpa using card_biUnion hdisjoint
    rw [← hcard]
    calc
      (future.biUnion id).card ≤ (range n \ st.2.1).card := by
        apply card_le_card
        intro i hi
        obtain ⟨B, hB, hiB⟩ := mem_biUnion.mp hi
        exact hfuture B hB hiB
      _ = _ := by rw [card_sdiff_of_subset hSN, card_range]
  have htestsum (s : Fin ℓ) : (∑ B : future, if D.tests s < B.val.card then 1 else 0) =
      (future.filter fun B => D.tests s < B.card).card := by
    rw [Finset.sum_coe_sort future (fun B : Finset ℕ =>
      if D.tests s < B.card then (1 : ℕ) else 0), ← sum_filter]
    simp
  apply safe_pruning β (fun s => (st.2.2 s).val)
    (fun B : future => fun s => if D.tests s < B.val.card then 1 else 0)
    (fun B : future => B.val.card) q D.maxLarge (n - st.2.1.card) k hβ
  · intro s
    rw [htestsum]
    exact htests s
  · intro B
    exact hmass B.val.card
  · exact hleaves
  · exact hq

end ClassData
end
end Permanent


==> anc/Permanent/RateCertificate.lean <==
import Permanent.LogIntervals
import Permanent.ScheduleMass

/-! A finite rational certificate for the advertised exponent. Explicit
parameters are sufficient for the existence theorem; search maximality,
construction time and stopping-rule properties are not asserted. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical
set_option maxRecDepth 8192
set_option maxHeartbeats 2000000
set_option exponentiation.threshold 1024

def selectedCutoff : Fin 21 → ℕ := ![1, 2, 3, 4, 6, 8, 11, 15, 20, 27, 36, 48, 64, 86, 115, 154, 206, 275, 367, 490, 654]
def selectedWeight : Fin 21 → ℕ := ![2, 1, 1, 1, 2, 2, 3, 4, 5, 7, 9, 12, 16, 22, 29, 39, 52, 69, 92, 123, 164]
def selectedC : Fin 21 → ℝ := ![(100 / 89), (13898806131 / 8589934592), (1929508399363 / 1099511627776), (1000100665705 / 549755813888), (1034239923535 / 549755813888), (1050909010111 / 549755813888), (66522828119 / 34359738368), (1073839426219 / 549755813888), (2160617876153 / 1099511627776), (135664580581 / 68719476736), (2177761773003 / 1099511627776), (1091547222419 / 549755813888), (1093543162257 / 549755813888), (2190145461225 / 1099511627776), (2192387218777 / 1099511627776), (2194069457291 / 1099511627776), (1097660432949 / 549755813888), (1098125174517 / 549755813888), (1098472877923 / 549755813888), (1098733707123 / 549755813888), (2197857655703 / 1099511627776)]
def selectedAlpha : Fin 21 → ℝ := ![(11 / 100), (938439 / 20000000), (167129 / 6250000), (72973 / 4000000), (541967 / 50000000), (756889 / 100000000), (256289 / 50000000), (352921 / 100000000), (50163 / 20000000), (176339 / 100000000), (31551 / 25000000), (90567 / 100000000), (8143 / 12500000), (23269 / 50000000), (33491 / 100000000), (24099 / 100000000), (3477 / 20000000), (12583 / 100000000), (4559 / 50000000), (413 / 6250000), (599 / 12500000)]
def selectedZ (i : Fin 21) : ℝ := selectedAlpha i * (selectedC i - 1) / (1 - selectedAlpha i)
def selectedL : ℝ := (50719751 / 100000000)
def selectedResidualC : ℝ := (1098929717831 / 549755813888)
def selectedResidualAlpha : ℝ := (1 / 16777217)
def selectedResidualZ : ℝ := selectedResidualAlpha / ((1 - selectedResidualAlpha) * (selectedResidualC - 1))
def selectedGamma : ℝ := 999994 / 1000000

private theorem early_log_c_0 : ((582669 / 5000000) : ℝ) ≤ Real.log (100 / 89) ∧
    Real.log (100 / 89) ≤ (11653383 / 100000000) := by
  apply log_interval_of_scaled_bounds (100 / 89) 0 (29100529 / 500000000) (58201059 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_0 : ((582669 / 5000000) : ℝ) ≤ Real.log (100 / 89) ∧
    Real.log (100 / 89) ≤ (11653383 / 100000000) := by
  apply log_interval_of_scaled_bounds (100 / 89) 0 (29100529 / 500000000) (58201059 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_0 : ((-418148221 / 100000000) : ℝ) ≤ Real.log (121 / 7921) ∧
    Real.log (121 / 7921) ≤ (-209074109 / 50000000) := by
  apply log_interval_of_scaled_bounds (121 / 7921) 7 (16162587 / 50000000) (323251741 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_0 :
    Real.log (selectedC 0) + Real.log (1 + selectedZ 0 / (selectedC 0 - 1)) -
      selectedAlpha 0 * Real.log (selectedZ 0) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_0
  have hb := early_log_b_0
  have hz := early_log_z_0
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_1 : ((48121181 / 100000000) : ℝ) ≤ Real.log (13898806131 / 8589934592) ∧
    Real.log (13898806131 / 8589934592) ≤ (1503787 / 3125000) := by
  apply log_interval_of_scaled_bounds (13898806131 / 8589934592) 0 (236067977 / 1000000000) (118033989 / 500000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_1 : ((2402923 / 50000000) : ℝ) ≤ Real.log (20000000 / 19061561) ∧
    Real.log (20000000 / 19061561) ≤ (4805849 / 100000000) := by
  apply log_interval_of_scaled_bounds (20000000 / 19061561) 0 (4804923 / 200000000) (3003077 / 125000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_1 : ((-174621153 / 50000000) : ℝ) ≤ Real.log (4982052098187621 / 163737562211418112) ∧
    Real.log (4982052098187621 / 163737562211418112) ≤ (-349242303 / 100000000) := by
  apply log_interval_of_scaled_bounds (4982052098187621 / 163737562211418112) 6 (321420101 / 1000000000) (160710051 / 500000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_1 :
    Real.log (selectedC 1) + Real.log (1 + selectedZ 1 / (selectedC 1 - 1)) -
      selectedAlpha 1 * Real.log (selectedZ 1) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_1
  have hb := early_log_b_1
  have hz := early_log_z_1
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_2 : ((56239913 / 100000000) : ℝ) ≤ Real.log (1929508399363 / 1099511627776) ∧
    Real.log (1929508399363 / 1099511627776) ≤ (14059979 / 25000000) := by
  apply log_interval_of_scaled_bounds (1929508399363 / 1099511627776) 0 (5480299 / 20000000) (274014951 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_2 : ((1355233 / 50000000) : ℝ) ≤ Real.log (6250000 / 6082871) ∧
    Real.log (6250000 / 6082871) ≤ (2710469 / 100000000) := by
  apply log_interval_of_scaled_bounds (6250000 / 6082871) 0 (13551507 / 1000000000) (3387877 / 250000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_2 : ((-387566569 / 100000000) : ℝ) ≤ Real.log (138716530438563723 / 6688187394761424896) ∧
    Real.log (138716530438563723 / 6688187394761424896) ≤ (-193783283 / 50000000) := by
  apply log_interval_of_scaled_bounds (138716530438563723 / 6688187394761424896) 6 (5626787 / 40000000) (35167419 / 250000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_2 :
    Real.log (selectedC 2) + Real.log (1 + selectedZ 2 / (selectedC 2 - 1)) -
      selectedAlpha 2 * Real.log (selectedZ 2) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_2
  have hb := early_log_b_2
  have hz := early_log_z_2
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_3 : ((14959543 / 25000000) : ℝ) ≤ Real.log (1000100665705 / 549755813888) ∧
    Real.log (1000100665705 / 549755813888) ≤ (2393527 / 4000000) := by
  apply log_interval_of_scaled_bounds (1000100665705 / 549755813888) 0 (29057197 / 100000000) (290571971 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_3 : ((184117 / 10000000) : ℝ) ≤ Real.log (4000000 / 3927027) ∧
    Real.log (4000000 / 3927027) ≤ (1841173 / 100000000) := by
  apply log_interval_of_scaled_bounds (4000000 / 3927027) 0 (4602797 / 500000000) (1841119 / 200000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_3 : ((-418500901 / 100000000) : ℝ) ≤ Real.log (32863014871641941 / 2158905924545150976) ∧
    Real.log (32863014871641941 / 2158905924545150976) ≤ (-209250449 / 50000000) := by
  apply log_interval_of_scaled_bounds (32863014871641941 / 2158905924545150976) 7 (3216717 / 10000000) (321671701 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_3 :
    Real.log (selectedC 3) + Real.log (1 + selectedZ 3 / (selectedC 3 - 1)) -
      selectedAlpha 3 * Real.log (selectedZ 3) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_3
  have hb := early_log_b_3
  have hz := early_log_z_3
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_4 : ((1974837 / 3125000) : ℝ) ≤ Real.log (1034239923535 / 549755813888) ∧
    Real.log (1034239923535 / 549755813888) ≤ (63194787 / 100000000) := by
  apply log_interval_of_scaled_bounds (1034239923535 / 549755813888) 0 (305862003 / 1000000000) (76465501 / 250000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_4 : ((21797 / 2000000) : ℝ) ≤ Real.log (50000000 / 49458033) ∧
    Real.log (50000000 / 49458033) ≤ (1089853 / 100000000) := by
  apply log_interval_of_scaled_bounds (50000000 / 49458033) 0 (2724601 / 500000000) (5449203 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_4 : ((-58000803 / 12500000) : ℝ) ≤ Real.log (262574399453055649 / 27189841185214562304) ∧
    Real.log (262574399453055649 / 27189841185214562304) ≤ (-464006421 / 100000000) := by
  apply log_interval_of_scaled_bounds (262574399453055649 / 27189841185214562304) 7 (52793989 / 500000000) (105587979 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_4 :
    Real.log (selectedC 4) + Real.log (1 + selectedZ 4 / (selectedC 4 - 1)) -
      selectedAlpha 4 * Real.log (selectedZ 4) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_4
  have hb := early_log_b_4
  have hz := early_log_z_4
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_5 : ((64793657 / 100000000) : ℝ) ≤ Real.log (1050909010111 / 549755813888) ∧
    Real.log (1050909010111 / 549755813888) ≤ (3239683 / 5000000) := by
  apply log_interval_of_scaled_bounds (1050909010111 / 549755813888) 0 (313090653 / 1000000000) (156545327 / 500000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_5 : ((379883 / 50000000) : ℝ) ≤ Real.log (100000000 / 99243111) ∧
    Real.log (100000000 / 99243111) ≤ (759769 / 100000000) := by
  apply log_interval_of_scaled_bounds (100000000 / 99243111) 0 (3798821 / 1000000000) (1899411 / 500000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_5 : ((-124216839 / 25000000) : ℝ) ≤ Real.log (379317341536030247 / 54559477260582125568) ∧
    Real.log (379317341536030247 / 54559477260582125568) ≤ (-496867353 / 100000000) := by
  apply log_interval_of_scaled_bounds (379317341536030247 / 54559477260582125568) 8 (56105023 / 200000000) (70131279 / 250000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_5 :
    Real.log (selectedC 5) + Real.log (1 + selectedZ 5 / (selectedC 5 - 1)) -
      selectedAlpha 5 * Real.log (selectedZ 5) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_5
  have hb := early_log_b_5
  have hz := early_log_z_5
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_6 : ((66065967 / 100000000) : ℝ) ≤ Real.log (66522828119 / 34359738368) ∧
    Real.log (66522828119 / 34359738368) ≤ (6606597 / 10000000) := by
  apply log_interval_of_scaled_bounds (66522828119 / 34359738368) 0 (79704281 / 250000000) (2550537 / 8000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_6 : ((102779 / 20000000) : ℝ) ≤ Real.log (50000000 / 49743711) ∧
    Real.log (50000000 / 49743711) ≤ (256949 / 50000000) := by
  apply log_interval_of_scaled_bounds (50000000 / 49743711) 0 (102779 / 40000000) (642369 / 250000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_6 : ((-533439959 / 100000000) : ℝ) ≤ Real.log (915894012132671 / 189908988379267072) ∧
    Real.log (915894012132671 / 189908988379267072) ≤ (-133359989 / 25000000) := by
  apply log_interval_of_scaled_bounds (915894012132671 / 189908988379267072) 8 (656253 / 6250000) (105000481 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_6 :
    Real.log (selectedC 6) + Real.log (1 + selectedZ 6 / (selectedC 6 - 1)) -
      selectedAlpha 6 * Real.log (selectedZ 6) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_6
  have hb := early_log_b_6
  have hz := early_log_z_6
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_7 : ((66952153 / 100000000) : ℝ) ≤ Real.log (1073839426219 / 549755813888) ∧
    Real.log (1073839426219 / 549755813888) ≤ (16738039 / 25000000) := by
  apply log_interval_of_scaled_bounds (1073839426219 / 549755813888) 0 (64558407 / 200000000) (80698009 / 250000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_7 : ((44193 / 12500000) : ℝ) ≤ Real.log (100000000 / 99647079) ∧
    Real.log (100000000 / 99647079) ≤ (353547 / 100000000) := by
  apply log_interval_of_scaled_bounds (100000000 / 99647079) 0 (441931 / 250000000) (70709 / 40000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_7 : ((-142274219 / 25000000) : ℝ) ≤ Real.log (184960112547468851 / 54781561017206833152) ∧
    Real.log (184960112547468851 / 54781561017206833152) ≤ (-569096873 / 100000000) := by
  apply log_interval_of_scaled_bounds (184960112547468851 / 54781561017206833152) 9 (53408767 / 200000000) (66760959 / 250000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_7 :
    Real.log (selectedC 7) + Real.log (1 + selectedZ 7 / (selectedC 7 - 1)) -
      selectedAlpha 7 * Real.log (selectedZ 7) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_7
  have hb := early_log_b_7
  have hz := early_log_z_7
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_8 : ((67552811 / 100000000) : ℝ) ≤ Real.log (2160617876153 / 1099511627776) ∧
    Real.log (2160617876153 / 1099511627776) ≤ (33776407 / 50000000) := by
  apply log_interval_of_scaled_bounds (2160617876153 / 1099511627776) 0 (40684973 / 125000000) (65095957 / 200000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_8 : ((251129 / 100000000) : ℝ) ≤ Real.log (20000000 / 19949837) ∧
    Real.log (20000000 / 19949837) ≤ (62783 / 25000000) := by
  apply log_interval_of_scaled_bounds (20000000 / 19949837) 0 (1255649 / 1000000000) (25113 / 20000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_8 : ((-150531317 / 25000000) : ℝ) ≤ Real.log (53228272737335451 / 21935077753735872512) ∧
    Real.log (53228272737335451 / 21935077753735872512) ≤ (-120425053 / 20000000) := by
  apply log_interval_of_scaled_bounds (53228272737335451 / 21935077753735872512) 9 (54055897 / 500000000) (21622359 / 200000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_8 :
    Real.log (selectedC 8) + Real.log (1 + selectedZ 8 / (selectedC 8 - 1)) -
      selectedAlpha 8 * Real.log (selectedZ 8) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_8
  have hb := early_log_b_8
  have hz := early_log_z_8
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_9 : ((17003821 / 25000000) : ℝ) ≤ Real.log (135664580581 / 68719476736) ∧
    Real.log (135664580581 / 68719476736) ≤ (68015287 / 100000000) := by
  apply log_interval_of_scaled_bounds (135664580581 / 68719476736) 0 (524073 / 1600000) (163772813 / 500000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_9 : ((176493 / 100000000) : ℝ) ≤ Real.log (100000000 / 99823661) ∧
    Real.log (100000000 / 99823661) ≤ (11031 / 6250000) := by
  apply log_interval_of_scaled_bounds (100000000 / 99823661) 0 (882473 / 1000000000) (441237 / 500000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_9 : ((-318245599 / 50000000) : ℝ) ≤ Real.log (11805032666923455 / 6859829749791850496) ∧
    Real.log (11805032666923455 / 6859829749791850496) ≤ (-127298239 / 20000000) := by
  apply log_interval_of_scaled_bounds (11805032666923455 / 6859829749791850496) 10 (68984499 / 250000000) (275937997 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_9 :
    Real.log (selectedC 9) + Real.log (1 + selectedZ 9 / (selectedC 9 - 1)) -
      selectedAlpha 9 * Real.log (selectedZ 9) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_9
  have hb := early_log_b_9
  have hz := early_log_z_9
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_10 : ((4271447 / 6250000) : ℝ) ≤ Real.log (2177761773003 / 1099511627776) ∧
    Real.log (2177761773003 / 1099511627776) ≤ (13668631 / 20000000) := by
  apply log_interval_of_scaled_bounds (2177761773003 / 1099511627776) 0 (164504149 / 500000000) (329008299 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_10 : ((63141 / 50000000) : ℝ) ≤ Real.log (25000000 / 24968449) ∧
    Real.log (25000000 / 24968449) ≤ (25257 / 20000000) := by
  apply log_interval_of_scaled_bounds (25000000 / 24968449) 0 (315709 / 500000000) (631419 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_10 : ((-669328961 / 100000000) : ℝ) ≤ Real.log (34019870332057077 / 27453100003032039424) ∧
    Real.log (34019870332057077 / 27453100003032039424) ≤ (-334664479 / 50000000) := by
  apply log_interval_of_scaled_bounds (34019870332057077 / 27453100003032039424) 10 (29632817 / 250000000) (118531269 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_10 :
    Real.log (selectedC 10) + Real.log (1 + selectedZ 10 / (selectedC 10 - 1)) -
      selectedAlpha 10 * Real.log (selectedZ 10) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_10
  have hb := early_log_b_10
  have hz := early_log_z_10
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_11 : ((34293861 / 50000000) : ℝ) ≤ Real.log (1091547222419 / 549755813888) ∧
    Real.log (1091547222419 / 549755813888) ≤ (2743509 / 4000000) := by
  apply log_interval_of_scaled_bounds (1091547222419 / 549755813888) 0 (16504917 / 50000000) (330098341 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_11 : ((90607 / 100000000) : ℝ) ≤ Real.log (100000000 / 99909433) ∧
    Real.log (100000000 / 99909433) ≤ (9061 / 10000000) := by
  apply log_interval_of_scaled_bounds (100000000 / 99909433) 0 (5663 / 12500000) (453041 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_11 : ((-351026131 / 50000000) : ℝ) ≤ Real.log (49068422496427077 / 54925791654003605504) ∧
    Real.log (49068422496427077 / 54925791654003605504) ≤ (-702052259 / 100000000) := by
  apply log_interval_of_scaled_bounds (49068422496427077 / 54925791654003605504) 11 (58637173 / 200000000) (146592933 / 500000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_11 :
    Real.log (selectedC 11) + Real.log (1 + selectedZ 11 / (selectedC 11 - 1)) -
      selectedAlpha 11 * Real.log (selectedZ 11) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_11
  have hb := early_log_b_11
  have hz := early_log_z_11
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_12 : ((68770409 / 100000000) : ℝ) ≤ Real.log (1093543162257 / 549755813888) ∧
    Real.log (1093543162257 / 549755813888) ≤ (17192603 / 25000000) := by
  apply log_interval_of_scaled_bounds (1093543162257 / 549755813888) 0 (165455999 / 500000000) (330911999 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_12 : ((16291 / 25000000) : ℝ) ≤ Real.log (12500000 / 12491857) ∧
    Real.log (12500000 / 12491857) ≤ (65167 / 100000000) := by
  apply log_interval_of_scaled_bounds (12500000 / 12491857) 0 (162913 / 500000000) (325827 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_12 : ((-183664739 / 25000000) : ℝ) ≤ Real.log (4428060377768767 / 6867471012007510016) ∧
    Real.log (4428060377768767 / 6867471012007510016) ≤ (-734658953 / 100000000) := by
  apply log_interval_of_scaled_bounds (4428060377768767 / 6867471012007510016) 11 (138126097 / 1000000000) (69063049 / 500000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_12 :
    Real.log (selectedC 12) + Real.log (1 + selectedZ 12 / (selectedC 12 - 1)) -
      selectedAlpha 12 * Real.log (selectedZ 12) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_12
  have hb := early_log_b_12
  have hz := early_log_z_12
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_13 : ((8613773 / 12500000) : ℝ) ≤ Real.log (2190145461225 / 1099511627776) ∧
    Real.log (2190145461225 / 1099511627776) ≤ (68910187 / 100000000) := by
  apply log_interval_of_scaled_bounds (2190145461225 / 1099511627776) 0 (1657671 / 5000000) (331534201 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_13 : ((46547 / 100000000) : ℝ) ≤ Real.log (50000000 / 49976731) ∧
    Real.log (50000000 / 49976731) ≤ (931 / 2000000) := by
  apply log_interval_of_scaled_bounds (50000000 / 49976731) 0 (29093 / 125000000) (46549 / 200000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_13 : ((-768029789 / 100000000) : ℝ) ≤ Real.log (25377958670524781 / 54949996852733280256) ∧
    Real.log (25377958670524781 / 54949996852733280256) ≤ (-384014893 / 50000000) := by
  apply log_interval_of_scaled_bounds (25377958670524781 / 54949996852733280256) 12 (308361881 / 1000000000) (154180941 / 500000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_13 :
    Real.log (selectedC 13) + Real.log (1 + selectedZ 13 / (selectedC 13 - 1)) -
      selectedAlpha 13 * Real.log (selectedZ 13) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_13
  have hb := early_log_b_13
  have hz := early_log_z_13
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_14 : ((8626561 / 12500000) : ℝ) ≤ Real.log (2192387218777 / 1099511627776) ∧
    Real.log (2192387218777 / 1099511627776) ≤ (69012491 / 100000000) := by
  apply log_interval_of_scaled_bounds (2192387218777 / 1099511627776) 0 (16599471 / 50000000) (331989421 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_14 : ((6699 / 20000000) : ℝ) ≤ Real.log (100000000 / 99966509) ∧
    Real.log (100000000 / 99966509) ≤ (16749 / 50000000) := by
  apply log_interval_of_scaled_bounds (100000000 / 99966509) 0 (167483 / 1000000000) (41871 / 250000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_14 : ((-3202947 / 400000) : ℝ) ≤ Real.log (36601496418214491 / 109914339033674153984) ∧
    Real.log (36601496418214491 / 109914339033674153984) ≤ (-800736747 / 100000000) := by
  apply log_interval_of_scaled_bounds (36601496418214491 / 109914339033674153984) 12 (76982573 / 500000000) (153965147 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_14 :
    Real.log (selectedC 14) + Real.log (1 + selectedZ 14 / (selectedC 14 - 1)) -
      selectedAlpha 14 * Real.log (selectedZ 14) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_14
  have hb := early_log_b_14
  have hz := early_log_z_14
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_15 : ((6908919 / 10000000) : ℝ) ≤ Real.log (2194069457291 / 1099511627776) ∧
    Real.log (2194069457291 / 1099511627776) ≤ (69089193 / 100000000) := by
  apply log_interval_of_scaled_bounds (2194069457291 / 1099511627776) 0 (66466123 / 200000000) (41541327 / 125000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_15 : ((241 / 1000000) : ℝ) ≤ Real.log (100000000 / 99975901) ∧
    Real.log (100000000 / 99975901) ≤ (24103 / 100000000) := by
  apply log_interval_of_scaled_bounds (100000000 / 99975901) 0 (120509 / 1000000000) (12051 / 100000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_15 : ((-33340119 / 4000000) : ℝ) ≤ Real.log (26377749133481985 / 109924665646882226176) ∧
    Real.log (26377749133481985 / 109924665646882226176) ≤ (-208375743 / 25000000) := by
  apply log_interval_of_scaled_bounds (26377749133481985 / 109924665646882226176) 13 (10176209 / 31250000) (325638689 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_15 :
    Real.log (selectedC 15) + Real.log (1 + selectedZ 15 / (selectedC 15 - 1)) -
      selectedAlpha 15 * Real.log (selectedZ 15) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_15
  have hb := early_log_b_15
  have hz := early_log_z_15
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_16 : ((69146209 / 100000000) : ℝ) ≤ Real.log (1097660432949 / 549755813888) ∧
    Real.log (1097660432949 / 549755813888) ≤ (17286553 / 25000000) := by
  apply log_interval_of_scaled_bounds (1097660432949 / 549755813888) 0 (166292101 / 500000000) (332584203 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_16 : ((3477 / 20000000) : ℝ) ≤ Real.log (20000000 / 19996523) ∧
    Real.log (20000000 / 19996523) ≤ (4347 / 25000000) := by
  apply log_interval_of_scaled_bounds (20000000 / 19996523) 0 (21733 / 250000000) (86933 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_16 : ((-216512921 / 25000000) : ℝ) ≤ Real.log (1905064360475097 / 10993204776795111424) ∧
    Real.log (1905064360475097 / 10993204776795111424) ≤ (-866051681 / 100000000) := by
  apply log_interval_of_scaled_bounds (1905064360475097 / 10993204776795111424) 13 (21678433 / 125000000) (34685493 / 200000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_16 :
    Real.log (selectedC 16) + Real.log (1 + selectedZ 16 / (selectedC 16 - 1)) -
      selectedAlpha 16 * Real.log (selectedZ 16) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_16
  have hb := early_log_b_16
  have hz := early_log_z_16
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_17 : ((3459427 / 5000000) : ℝ) ≤ Real.log (1098125174517 / 549755813888) ∧
    Real.log (1098125174517 / 549755813888) ≤ (69188543 / 100000000) := by
  apply log_interval_of_scaled_bounds (1098125174517 / 549755813888) 0 (332772429 / 1000000000) (33277243 / 100000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_17 : ((6291 / 50000000) : ℝ) ≤ Real.log (100000000 / 99987417) ∧
    Real.log (100000000 / 99987417) ≤ (2517 / 20000000) := by
  apply log_interval_of_scaled_bounds (100000000 / 99987417) 0 (31459 / 500000000) (62919 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_17 : ((-898297807 / 100000000) : ℝ) ≤ Real.log (6900131664794707 / 54968663811393847296) ∧
    Real.log (6900131664794707 / 54968663811393847296) ≤ (-224574451 / 25000000) := by
  apply log_interval_of_scaled_bounds (6900131664794707 / 54968663811393847296) 13 (2793347 / 200000000) (872921 / 62500000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_17 :
    Real.log (selectedC 17) + Real.log (1 + selectedZ 17 / (selectedC 17 - 1)) -
      selectedAlpha 17 * Real.log (selectedZ 17) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_17
  have hb := early_log_b_17
  have hz := early_log_z_17
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_18 : ((34610099 / 50000000) : ℝ) ≤ Real.log (1098472877923 / 549755813888) ∧
    Real.log (1098472877923 / 549755813888) ≤ (69220201 / 100000000) := by
  apply log_interval_of_scaled_bounds (1098472877923 / 549755813888) 0 (66582637 / 200000000) (166456593 / 500000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_18 : ((9117 / 100000000) : ℝ) ≤ Real.log (50000000 / 49995441) ∧
    Real.log (50000000 / 49995441) ≤ (57 / 625000) := by
  apply log_interval_of_scaled_bounds (50000000 / 49995441) 0 (5699 / 125000000) (45593 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_18 : ((-232611877 / 25000000) : ℝ) ≤ Real.log (2501601094935565 / 27485284357644484608) ∧
    Real.log (2501601094935565 / 27485284357644484608) ≤ (-186089501 / 20000000) := by
  apply log_interval_of_scaled_bounds (2501601094935565 / 27485284357644484608) 14 (197176119 / 1000000000) (4929403 / 25000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_18 :
    Real.log (selectedC 18) + Real.log (1 + selectedZ 18 / (selectedC 18 - 1)) -
      selectedAlpha 18 * Real.log (selectedZ 18) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_18
  have hb := early_log_b_18
  have hz := early_log_z_18
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_19 : ((3462197 / 5000000) : ℝ) ≤ Real.log (1098733707123 / 549755813888) ∧
    Real.log (1098733707123 / 549755813888) ≤ (69243943 / 100000000) := by
  apply log_interval_of_scaled_bounds (1098733707123 / 549755813888) 0 (333018733 / 1000000000) (166509367 / 500000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_19 : ((6607 / 100000000) : ℝ) ≤ Real.log (6250000 / 6249587) ∧
    Real.log (6250000 / 6249587) ≤ (661 / 10000000) := by
  apply log_interval_of_scaled_bounds (6250000 / 6249587) 0 (33041 / 1000000000) (16521 / 500000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_19 : ((-962599439 / 100000000) : ℝ) ≤ Real.log (226727869906055 / 3435746787648864256) ∧
    Real.log (226727869906055 / 3435746787648864256) ≤ (-240649859 / 25000000) := by
  apply log_interval_of_scaled_bounds (226727869906055 / 3435746787648864256) 14 (39013263 / 1000000000) (2438329 / 62500000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_19 :
    Real.log (selectedC 19) + Real.log (1 + selectedZ 19 / (selectedC 19 - 1)) -
      selectedAlpha 19 * Real.log (selectedZ 19) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_19
  have hb := early_log_b_19
  have hz := early_log_z_19
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem early_log_c_20 : ((69261697 / 100000000) : ℝ) ≤ Real.log (2197857655703 / 1099511627776) ∧
    Real.log (2197857655703 / 1099511627776) ≤ (692617 / 1000000) := by
  apply log_interval_of_scaled_bounds (2197857655703 / 1099511627776) 0 (33309767 / 100000000) (333097671 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_b_20 : ((4791 / 100000000) : ℝ) ≤ Real.log (12500000 / 12499401) ∧
    Real.log (12500000 / 12499401) ≤ (2397 / 50000000) := by
  apply log_interval_of_scaled_bounds (12500000 / 12499401) 0 (599 / 25000000) (23961 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_log_z_20 : ((-994699037 / 100000000) : ℝ) ≤ Real.log (657909270728273 / 13743236739734962176) ∧
    Real.log (657909270728273 / 13743236739734962176) ≤ (-497349517 / 50000000) := by
  apply log_interval_of_scaled_bounds (657909270728273 / 13743236739734962176) 15 (110690911 / 500000000) (221381823 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem early_rate_20 :
    Real.log (selectedC 20) + Real.log (1 + selectedZ 20 / (selectedC 20 - 1)) -
      selectedAlpha 20 * Real.log (selectedZ 20) ≤ selectedGamma * Real.log 2 := by
  have hc := early_log_c_20
  have hb := early_log_b_20
  have hz := early_log_z_20
  have h2 := log_two_interval.1
  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *
  linarith

private theorem res_log_c : ((34630889 / 50000000) : ℝ) ≤ Real.log (1098929717831 / 549755813888) ∧
    Real.log (1098929717831 / 549755813888) ≤ (69261781 / 100000000) := by
  apply log_interval_of_scaled_bounds (1098929717831 / 549755813888) 0 (33309803 / 100000000) (333098031 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem res_log_b : ((1 / 25000000) : ℝ) ≤ Real.log (16777217 / 16777216) ∧
    Real.log (16777217 / 16777216) ≤ (7 / 100000000) := by
  apply log_interval_of_scaled_bounds (16777217 / 16777216) 0 (29 / 1000000000) (3 / 100000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem res_log_t : ((-52953 / 50000000) : ℝ) ≤ Real.log (549173903943 / 549755813888) ∧
    Real.log (549173903943 / 549755813888) ≤ (-105903 / 100000000) := by
  apply log_interval_of_scaled_bounds (549173903943 / 549755813888) 1 (166431281 / 500000000) (332862563 / 1000000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

private theorem res_log_z : ((-166344733 / 10000000) : ℝ) ≤ Real.log (32768 / 549173903943) ∧
    Real.log (32768 / 549173903943) ≤ (-1663447327 / 100000000) := by
  apply log_interval_of_scaled_bounds (32768 / 549173903943) 24 (132381 / 250000000) (21181 / 40000000)
  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]

theorem selected_residual_rate :
    Real.log selectedResidualC + Real.log (1 + selectedResidualZ * (selectedResidualC - 1)) -
      (1 - selectedL + 655 * selectedResidualAlpha) * Real.log (selectedResidualC - 1) -
      selectedResidualAlpha * Real.log selectedResidualZ ≤ selectedGamma * Real.log 2 := by
  have hc := res_log_c
  have hb := res_log_b
  have ht := res_log_t
  have hz := res_log_z
  have h2 := log_two_interval.1
  norm_num [selectedResidualC, selectedResidualAlpha, selectedResidualZ, selectedL, selectedGamma] at *
  linarith

theorem selected_early_rate (i : Fin 21) :
    Real.log (selectedC i) + Real.log (1 + selectedZ i / (selectedC i - 1)) -
      selectedAlpha i * Real.log (selectedZ i) ≤ selectedGamma * Real.log 2 := by
  fin_cases i
  · exact early_rate_0
  · exact early_rate_1
  · exact early_rate_2
  · exact early_rate_3
  · exact early_rate_4
  · exact early_rate_5
  · exact early_rate_6
  · exact early_rate_7
  · exact early_rate_8
  · exact early_rate_9
  · exact early_rate_10
  · exact early_rate_11
  · exact early_rate_12
  · exact early_rate_13
  · exact early_rate_14
  · exact early_rate_15
  · exact early_rate_16
  · exact early_rate_17
  · exact early_rate_18
  · exact early_rate_19
  · exact early_rate_20

private theorem early_root_0 : 1 ≤ selectedC 0 * (selectedC 0 - 1) ^ (selectedCutoff 0 - 1) := by
  norm_num [selectedC, selectedCutoff]
private theorem early_root_1 : 1 ≤ selectedC 1 * (selectedC 1 - 1) ^ (selectedCutoff 1 - 1) := by
  change 1 ≤ ((13898806131 / 8589934592) : ℝ) * ((13898806131 / 8589934592) - 1) ^ (2 - 1)
  exact rational_root_bound 13898806131 8589934592 2 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_2 : 1 ≤ selectedC 2 * (selectedC 2 - 1) ^ (selectedCutoff 2 - 1) := by
  change 1 ≤ ((1929508399363 / 1099511627776) : ℝ) * ((1929508399363 / 1099511627776) - 1) ^ (3 - 1)
  exact rational_root_bound 1929508399363 1099511627776 3 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_3 : 1 ≤ selectedC 3 * (selectedC 3 - 1) ^ (selectedCutoff 3 - 1) := by
  change 1 ≤ ((1000100665705 / 549755813888) : ℝ) * ((1000100665705 / 549755813888) - 1) ^ (4 - 1)
  exact rational_root_bound 1000100665705 549755813888 4 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_4 : 1 ≤ selectedC 4 * (selectedC 4 - 1) ^ (selectedCutoff 4 - 1) := by
  change 1 ≤ ((1034239923535 / 549755813888) : ℝ) * ((1034239923535 / 549755813888) - 1) ^ (6 - 1)
  exact rational_root_bound 1034239923535 549755813888 6 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_5 : 1 ≤ selectedC 5 * (selectedC 5 - 1) ^ (selectedCutoff 5 - 1) := by
  change 1 ≤ ((1050909010111 / 549755813888) : ℝ) * ((1050909010111 / 549755813888) - 1) ^ (8 - 1)
  exact rational_root_bound 1050909010111 549755813888 8 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_6 : 1 ≤ selectedC 6 * (selectedC 6 - 1) ^ (selectedCutoff 6 - 1) := by
  change 1 ≤ ((66522828119 / 34359738368) : ℝ) * ((66522828119 / 34359738368) - 1) ^ (11 - 1)
  exact rational_root_bound 66522828119 34359738368 11 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_7 : 1 ≤ selectedC 7 * (selectedC 7 - 1) ^ (selectedCutoff 7 - 1) := by
  change 1 ≤ ((1073839426219 / 549755813888) : ℝ) * ((1073839426219 / 549755813888) - 1) ^ (15 - 1)
  exact rational_root_bound 1073839426219 549755813888 15 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_8 : 1 ≤ selectedC 8 * (selectedC 8 - 1) ^ (selectedCutoff 8 - 1) := by
  change 1 ≤ ((2160617876153 / 1099511627776) : ℝ) * ((2160617876153 / 1099511627776) - 1) ^ (20 - 1)
  exact rational_root_bound 2160617876153 1099511627776 20 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_9 : 1 ≤ selectedC 9 * (selectedC 9 - 1) ^ (selectedCutoff 9 - 1) := by
  change 1 ≤ ((135664580581 / 68719476736) : ℝ) * ((135664580581 / 68719476736) - 1) ^ (27 - 1)
  exact rational_root_bound 135664580581 68719476736 27 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_10 : 1 ≤ selectedC 10 * (selectedC 10 - 1) ^ (selectedCutoff 10 - 1) := by
  change 1 ≤ ((2177761773003 / 1099511627776) : ℝ) * ((2177761773003 / 1099511627776) - 1) ^ (36 - 1)
  exact rational_root_bound 2177761773003 1099511627776 36 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_11 : 1 ≤ selectedC 11 * (selectedC 11 - 1) ^ (selectedCutoff 11 - 1) := by
  change 1 ≤ ((1091547222419 / 549755813888) : ℝ) * ((1091547222419 / 549755813888) - 1) ^ (48 - 1)
  exact rational_root_bound 1091547222419 549755813888 48 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_12 : 1 ≤ selectedC 12 * (selectedC 12 - 1) ^ (selectedCutoff 12 - 1) := by
  change 1 ≤ ((1093543162257 / 549755813888) : ℝ) * ((1093543162257 / 549755813888) - 1) ^ (64 - 1)
  exact rational_root_bound 1093543162257 549755813888 64 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_13 : 1 ≤ selectedC 13 * (selectedC 13 - 1) ^ (selectedCutoff 13 - 1) := by
  change 1 ≤ ((2190145461225 / 1099511627776) : ℝ) * ((2190145461225 / 1099511627776) - 1) ^ (86 - 1)
  exact rational_root_bound 2190145461225 1099511627776 86 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_14 : 1 ≤ selectedC 14 * (selectedC 14 - 1) ^ (selectedCutoff 14 - 1) := by
  change 1 ≤ ((2192387218777 / 1099511627776) : ℝ) * ((2192387218777 / 1099511627776) - 1) ^ (115 - 1)
  exact rational_root_bound 2192387218777 1099511627776 115 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_15 : 1 ≤ selectedC 15 * (selectedC 15 - 1) ^ (selectedCutoff 15 - 1) := by
  change 1 ≤ ((2194069457291 / 1099511627776) : ℝ) * ((2194069457291 / 1099511627776) - 1) ^ (154 - 1)
  exact rational_root_bound 2194069457291 1099511627776 154 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_16 : 1 ≤ selectedC 16 * (selectedC 16 - 1) ^ (selectedCutoff 16 - 1) := by
  change 1 ≤ ((1097660432949 / 549755813888) : ℝ) * ((1097660432949 / 549755813888) - 1) ^ (206 - 1)
  exact rational_root_bound 1097660432949 549755813888 206 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_17 : 1 ≤ selectedC 17 * (selectedC 17 - 1) ^ (selectedCutoff 17 - 1) := by
  change 1 ≤ ((1098125174517 / 549755813888) : ℝ) * ((1098125174517 / 549755813888) - 1) ^ (275 - 1)
  exact rational_root_bound 1098125174517 549755813888 275 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_18 : 1 ≤ selectedC 18 * (selectedC 18 - 1) ^ (selectedCutoff 18 - 1) := by
  change 1 ≤ ((1098472877923 / 549755813888) : ℝ) * ((1098472877923 / 549755813888) - 1) ^ (367 - 1)
  exact rational_root_bound 1098472877923 549755813888 367 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_19 : 1 ≤ selectedC 19 * (selectedC 19 - 1) ^ (selectedCutoff 19 - 1) := by
  change 1 ≤ ((1098733707123 / 549755813888) : ℝ) * ((1098733707123 / 549755813888) - 1) ^ (490 - 1)
  exact rational_root_bound 1098733707123 549755813888 490 (by decide) (by decide) (by decide) (by decide)
private theorem early_root_20 : 1 ≤ selectedC 20 * (selectedC 20 - 1) ^ (selectedCutoff 20 - 1) := by
  change 1 ≤ ((2197857655703 / 1099511627776) : ℝ) * ((2197857655703 / 1099511627776) - 1) ^ (654 - 1)
  exact rational_root_bound 2197857655703 1099511627776 654 (by decide) (by decide) (by decide) (by decide)

theorem selected_early_root (i : Fin 21) :
    1 ≤ selectedC i * (selectedC i - 1) ^ (selectedCutoff i - 1) := by
  fin_cases i
  · exact early_root_0
  · exact early_root_1
  · exact early_root_2
  · exact early_root_3
  · exact early_root_4
  · exact early_root_5
  · exact early_root_6
  · exact early_root_7
  · exact early_root_8
  · exact early_root_9
  · exact early_root_10
  · exact early_root_11
  · exact early_root_12
  · exact early_root_13
  · exact early_root_14
  · exact early_root_15
  · exact early_root_16
  · exact early_root_17
  · exact early_root_18
  · exact early_root_19
  · exact early_root_20

theorem selected_residual_root : 1 ≤ selectedResidualC * (selectedResidualC - 1) ^ 654 := by
  exact rational_root_bound 1098929717831 549755813888 655 (by decide) (by decide) (by decide) (by decide)

theorem selected_early_basic (i : Fin 21) :
    1 ≤ selectedCutoff i ∧ 1 < selectedC i ∧ selectedC i < 2 ∧
      1 ≤ selectedC i * (selectedC i - 1) ^ (selectedCutoff i - 1) ∧
      0 < selectedZ i ∧ selectedZ i ≤ 1 ∧
      0 ≤ selectedAlpha i ∧ selectedAlpha i ≤ 1 := by
  refine ⟨?_, ?_, ?_, selected_early_root i, ?_, ?_, ?_, ?_⟩
  all_goals fin_cases i <;> norm_num [selectedCutoff, selectedC, selectedAlpha, selectedZ]

theorem selected_residual_basic :
    1 < selectedResidualC ∧ selectedResidualC < 2 ∧
      1 ≤ selectedResidualC * (selectedResidualC - 1) ^ 654 ∧
      0 < selectedResidualZ ∧ selectedResidualZ ≤ 1 ∧ 0 < selectedResidualAlpha := by
  refine ⟨?_, ?_, selected_residual_root, ?_, ?_, ?_⟩ <;>
    norm_num [selectedResidualC, selectedResidualZ, selectedResidualAlpha]

def selectedTime (j : ℕ) : ℕ := ∑ i : Fin 21, if i.val < j then selectedWeight i else 0

theorem selectedTime_mono : Monotone selectedTime := by
  intro a b hab
  apply sum_le_sum
  intro i _
  split_ifs <;> omega

theorem selectedTime_zero : selectedTime 0 = 0 := by simp [selectedTime]

theorem selectedTime_last : selectedTime 21 = 655 := by decide

theorem selectedTime_step (i : Fin 21) :
    selectedCutoff i + 1 = selectedTime (i.val + 1) := by
  fin_cases i <;> decide

theorem selected_schedule_weight (i : Fin 21) :
    scheduleWeights selectedTime 21 i = selectedWeight i := by
  fin_cases i <;> decide

theorem selectedCutoff_strict : StrictMono selectedCutoff := by
  intro i j hij
  fin_cases i <;> fin_cases j <;> simp_all [selectedCutoff]

theorem selectedCutoff_cap (i : Fin 21) : selectedCutoff i < 16777216 := by
  fin_cases i <;> decide

theorem selected_mass : (∑ i : Fin 21, (selectedWeight i : ℝ) * selectedAlpha i) = selectedL := by
  norm_num [selectedWeight, selectedAlpha, selectedL, Fin.sum_univ_succ]

end
end Permanent


==> anc/Permanent/RealizationInvariant.lean <==
import Permanent.MarkedRealization

/-! The continuation value of a merged state is independent of the actual
covered rows used to represent its endpoint counts. All unused rows are
fixed by the matching permutation, preserving their matrix-entry factors. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

namespace MarkedRealization
variable {α β R : Type*} [Fintype α] [Fintype β] [CommRing R]
    {covered : Finset α} {d : β → ℕ}

theorem continuation_eq {n ℓ : ℕ} (D : ClassData n ℓ)
    (T U : MarkedRealization covered d) (a : Fin ℓ → Fin (n + 2)) (A : α → β → R) :
    finiteMarkedClassSum D T.ground T.marked T.pin a A =
      finiteMarkedClassSum D U.ground U.marked U.pin a A := by
  obtain ⟨e, hfix, hmarked, hpin⟩ := T.exists_matching_perm U
  have hunused : (univ \ covered).map e.toEmbedding = univ \ covered := by
    ext y
    constructor
    · intro hy
      obtain ⟨x, hx, hxy⟩ := mem_map.mp hy
      have hh := hfix x (mem_sdiff.mp hx).2
      change e x = y at hxy
      have heq : x = y := hh.symm.trans hxy
      exact heq ▸ hx
    · intro hy
      exact mem_map.mpr ⟨y, hy, hfix y (mem_sdiff.mp hy).2⟩
  have hground : T.ground.map e.toEmbedding = U.ground := by
    simp only [ground, map_union, hunused, hmarked]
  have hpins : ∀ y ∈ U.marked, T.pin (e.symm y) = U.pin y := by
    intro y hy
    have hpre : y ∈ T.marked.map e.toEmbedding := hmarked.symm ▸ hy
    obtain ⟨x, hx, hxy⟩ := mem_map.mp hpre
    change e x = y at hxy
    subst y
    simpa using (hpin x hx).symm
  have hentries : ∀ y ∈ U.ground \ U.marked, ∀ j, A (e.symm y) j = A y j := by
    intro y hy j
    have hyu : y ∈ univ \ covered := U.ground_unmarked ▸ hy
    have hh := hfix y (mem_sdiff.mp hyu).2
    have he : e.symm y = y := by
      apply e.injective
      rw [e.apply_symm_apply, hh]
    rw [he]
  have hr := finite_marked_class_relabel D e T.ground T.marked T.pin a A
  rw [hground, hmarked] at hr
  calc
    _ = finiteMarkedClassSum D U.ground U.marked (fun y => T.pin (e.symm y)) a
        (fun y j => A (e.symm y) j) := hr
    _ = finiteMarkedClassSum D U.ground U.marked U.pin a (fun y j => A (e.symm y) j) :=
      finite_marked_class_pin_congr D U.ground U.marked U.marked_subset_ground _ _ hpins a
        (fun y j => A (e.symm y) j)
    _ = _ := finite_marked_class_entry_congr D U.ground U.marked U.pin a _ _ hentries

end MarkedRealization
end
end Permanent


==> anc/Permanent/RealizationTransitions.lean <==
import Permanent.RealizationInvariant

/-! Concrete transformations of marked realizations mirror the merged
state transitions: small blocks remove only unused rows, while marking
moves one unused row into the prescribed endpoint fibre. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

namespace MarkedRealization
variable {α β : Type*} [Fintype α] [Fintype β] {covered : Finset α} {d : β → ℕ}

omit [Fintype α] in
theorem marked_card (T : MarkedRealization covered d) : T.marked.card = ∑ j, d j := by
  have hh : T.marked.card = ∑ j : β, (T.marked.filter fun x => T.pin x = j).card :=
    card_eq_sum_card_fiberwise (fun _ _ => mem_univ _)
  simpa only [T.fibre_card] using hh

omit [Fintype α] in
theorem total_le_covered (T : MarkedRealization covered d) : (∑ j, d j) ≤ covered.card := by
  rw [← T.marked_card]
  exact card_le_card T.subset

/-- The same marked rows remain valid after covering an unmarked small block. -/
def coverBlock (T : MarkedRealization covered d) (B : Finset α) :
    MarkedRealization (covered ∪ B) d where
  marked := T.marked
  pin := T.pin
  subset := T.subset.trans subset_union_left
  fibre_card := T.fibre_card

omit [Fintype β] in
theorem coverBlock_ground (T : MarkedRealization covered d) (B : Finset α)
    (hB : Disjoint B covered) : (T.coverBlock B).ground = T.ground \ B := by
  have hBM : Disjoint B T.marked := hB.mono_right T.subset
  ext x
  by_cases hxB : x ∈ B
  · have hxM : x ∉ T.marked := fun h => disjoint_left.mp hBM hxB h
    simp [ground, coverBlock, hxB, hxM]
  · simp [ground, coverBlock, hxB]

/-- Natural endpoint counts after one new marked edge. -/
def incrementEndpoint (d : β → ℕ) (j : β) : β → ℕ :=
  fun k => d k + if k = j then 1 else 0

def markRow (T : MarkedRealization covered d) (i : α) (hi : i ∉ covered) (j : β) :
    MarkedRealization (insert i covered) (incrementEndpoint d j) where
  marked := insert i T.marked
  pin := Function.update T.pin i j
  subset := by
    intro x hx
    rcases mem_insert.mp hx with rfl | hx
    · exact mem_insert_self _ _
    · exact mem_insert_of_mem (T.subset hx)
  fibre_card := by
    intro k
    have hiM : i ∉ T.marked := fun h => hi (T.subset h)
    have he : T.marked.filter (fun x => (Function.update T.pin i j) x = k) =
        T.marked.filter (fun x => T.pin x = k) := by
      apply filter_congr
      intro x hx
      have hxi : x ≠ i := fun hh => hiM (hh ▸ hx)
      simp [hxi]
    rw [filter_insert, he]
    have hii : (Function.update T.pin i j) i = j := by simp
    rw [hii]
    by_cases hjk : j = k
    · rw [ite_eq_left hjk, card_insert_of_notMem (fun h => hiM (mem_filter.mp h).1), T.fibre_card]
      simp [incrementEndpoint, hjk]
    · rw [ite_eq_right hjk, T.fibre_card]
      simp [incrementEndpoint, Ne.symm hjk]

omit [Fintype β] in
theorem markRow_ground (T : MarkedRealization covered d) (i : α) (hi : i ∉ covered) (j : β) :
    (T.markRow i hi j).ground = T.ground := by
  ext x
  by_cases hxi : x = i
  · subst x
    simp [ground, markRow, hi]
  · simp [ground, markRow, hxi]

end MarkedRealization
end
end Permanent


==> anc/Permanent/RejectedContinuation.lean <==
import Permanent.StateChoiceRecurrence
import Permanent.PruningSafety

/-! Rejected labels have zero continuation. These are algebraic zero
identities on the accepted forest sum, so pruning does not depend on
accidental cancellation or on any values of the input matrix. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

/-- Distinct marked centre images require distinct large-star blocks. -/
theorem marked_images_le_large {α β : Type*} [Fintype α] [Fintype β]
    {S : Finset α} (r : ℕ) (P : Finpartition S) (marked : Finset α)
    (hMS : marked ⊆ S) (pin f : α → β) (hv : FiniteMarkedValid r P marked pin f) :
    (marked.image pin).card ≤ largeStarCount r P := by
  let row (j : marked.image pin) : α := Classical.choose (mem_image.mp j.property)
  have hrow (j : marked.image pin) : row j ∈ marked ∧ pin (row j) = j.val :=
    Classical.choose_spec (mem_image.mp j.property)
  let block (j : marked.image pin) : (P.parts.filter fun B => r < B.card) :=
    ⟨P.part (row j), mem_filter.mpr ⟨(P.part_mem).mpr (hMS (hrow j).1), hv.2.2.1 _ (hrow j).1⟩⟩
  have hinj : Function.Injective block := by
    intro j k he
    have heB : P.part (row j) = P.part (row k) := congrArg Subtype.val he
    have hx : row j ∈ P.part (row j) := (P.mem_part_self).mpr (hMS (hrow j).1)
    have hy : row k ∈ P.part (row j) := by rw [heB]; exact (P.mem_part_self).mpr (hMS (hrow k).1)
    have hc := hv.1 _ ((P.part_mem).mpr (hMS (hrow j).1)) _ hx _ hy
    apply Subtype.ext
    calc
      j.val = pin (row j) := (hrow j).2.symm
      _ = f (row j) := (hv.2.1 _ (hrow j).1).symm
      _ = f (row k) := hc
      _ = pin (row k) := hv.2.1 _ (hrow k).1
      _ = k.val := (hrow k).2
  have hh := Fintype.card_le_of_injective block hinj
  rw [Fintype.card_coe (marked.image pin),
    Fintype.card_coe (P.parts.filter (fun B => r < B.card))] at hh
  exact hh

theorem marked_fibre_count_le_large {α β : Type*} [Fintype α] [Fintype β]
    {S : Finset α} (r : ℕ) (P : Finpartition S) (marked : Finset α)
    (hMS : marked ⊆ S) (pin f : α → β) (hv : FiniteMarkedValid r P marked pin f) :
    Nat.card {j : β // ∃ x ∈ marked, pin x = j} ≤ largeStarCount r P := by
  rw [Nat.card_eq_fintype_card]
  let e : {j : β // ∃ x ∈ marked, pin x = j} ≃ (marked.image pin) :=
    Equiv.subtypeEquivRight (fun j => mem_image.symm)
  calc
    _ = Fintype.card (marked.image pin) := Fintype.card_congr e
    _ = (marked.image pin).card := Fintype.card_coe _
    _ ≤ _ := marked_images_le_large r P marked hMS pin f hv

theorem MarkedRealization.fibre_nonempty_iff {α β : Type*} [Fintype α] [Fintype β]
    {covered : Finset α} {d : β → ℕ} (T : MarkedRealization covered d) (j : β) :
    (∃ x ∈ T.marked, T.pin x = j) ↔ 0 < d j := by
  rw [← T.fibre_card j]
  constructor
  · rintro ⟨x, hx, he⟩
    exact card_pos.mpr ⟨x, mem_filter.mpr ⟨hx, he⟩⟩
  · intro h
    obtain ⟨x, hx⟩ := card_pos.mp h
    exact ⟨x, (mem_filter.mp hx).1, (mem_filter.mp hx).2⟩

/-- The realization's occupied image set is precisely the stored support. -/
theorem realization_pin_image {n ℓ : ℕ} (st : State n ℓ) (T : StateRealization st) :
    T.marked.image T.pin = endpointSupport st.1 := by
  ext j
  constructor
  · intro hj
    obtain ⟨x, hx, he⟩ := mem_image.mp hj
    have hpos := (T.fibre_nonempty_iff j).mp ⟨x, hx, he⟩
    apply mem_filter.mpr
    refine ⟨mem_univ _, ?_⟩
    intro hz
    have hv := congrArg Fin.val hz
    change (st.1 j).val = 0 at hv
    omega
  · intro hj
    have hn := (mem_filter.mp hj).2
    have hpos : 0 < (st.1 j).val := by
      by_contra h
      apply hn
      apply Fin.ext
      change (st.1 j).val = 0
      omega
    obtain ⟨x, hx, he⟩ := (T.fibre_nonempty_iff j).mpr hpos
    exact mem_image.mpr ⟨x, hx, he⟩

theorem realization_support_card {n ℓ : ℕ} (st : State n ℓ) (T : StateRealization st) :
    (endpointSupport st.1).card = Nat.card {j : Fin n // ∃ x ∈ T.marked, T.pin x = j} := by
  let e : (endpointSupport st.1) ≃ {j : Fin n // ∃ x ∈ T.marked, T.pin x = j} :=
    Equiv.subtypeEquivRight (fun j => by rw [← realization_pin_image st T, mem_image])
  exact (Nat.card_eq_fintype_card.trans (Fintype.card_coe _)).symm.trans (Nat.card_congr e)

/-- The support test deletes only labels whose accepted completion sum is zero. -/
theorem stateContinuation_zero_of_support {n ℓ : ℕ} {R : Type*} [CommRing R]
    (D : ClassData n ℓ) (st : State n ℓ) (A : Fin n → Fin n → R)
    (hbad : D.maxLarge < (endpointSupport st.1).card) : stateContinuation D st A = 0 := by
  by_cases hr : Nonempty (StateRealization st)
  · let T := Classical.choice hr
    rw [stateContinuation_eq_realization D st T A]
    unfold finiteMarkedClassSum
    apply sum_eq_zero
    intro P _
    by_cases hc : ClassPartitionValid D P st.2.2
    · rw [ite_eq_left hc]
      have hz : finiteMarkedAssignmentSum D.cutoff P T.marked T.pin A = 0 := by
        unfold finiteMarkedAssignmentSum
        apply sum_eq_zero
        intro f _
        apply ite_eq_right
        intro hv
        have hh := marked_fibre_count_le_large D.cutoff P T.marked T.marked_subset_ground T.pin f hv
        rw [← realization_support_card st T] at hh
        have hq := hc.1
        omega
      rw [hz, mul_zero]
    · exact ite_eq_right hc
  · simp [stateContinuation, hr]

end
end Permanent


==> anc/Permanent/ResidualZero.lean <==
import Permanent.DirectGraphCorrect

/-! Safe residual pruning as an algebraic zero-continuation identity,
followed by correctness of the actual pruned residual class graph. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical
attribute [local instance] completionDecidableEq

variable {n ℓ : ℕ}

/-- Every accepted forest in a state realization passes the weighted
retention test. Its actual future small blocks fit in the unused rows. -/
theorem accepted_realization_mass_bound (D : ClassData n ℓ) (st : State n ℓ)
    (T : StateRealization st) (hSN : st.2.1 ⊆ range n)
    (β : Fin ℓ → ℕ) (k : ℕ) (hβ : ∑ s, β s = k)
    (hmass : ∀ b, (∑ s, β s * (if D.tests s < b then 1 else 0)) ≤ b)
    (P : Finpartition T.ground) (hc : ClassPartitionValid D P st.2.2)
    (f : Fin n → Fin n) (hv : FiniteMarkedValid D.cutoff P T.marked T.pin f) :
    D.requirementMass β st ≤ n - st.2.1.card + k * D.maxLarge := by
  let F := P.parts.filter (fun B => B.card ≤ D.cutoff)
  have hFdis : (F : Set (Finset (Fin n))).PairwiseDisjoint id := by
    intro B hB C hC hBC
    exact P.disjoint (mem_filter.mp hB).1 (mem_filter.mp hC).1 hBC
  have hFunused : F.biUnion id ⊆ univ \ coveredRows st := by
    intro i hi
    obtain ⟨B, hB, hiB⟩ := mem_biUnion.mp hi
    obtain ⟨hBP, hsmall⟩ := mem_filter.mp hB
    have hd := small_block_disjoint_marks D.cutoff P hBP hsmall T.marked T.pin f hv
    have hg : i ∈ T.ground \ T.marked :=
      mem_sdiff.mpr ⟨P.subset hBP hiB, fun hm => disjoint_left.mp hd hiB hm⟩
    exact T.ground_unmarked ▸ hg
  have hleaves : (∑ B : F, B.val.card) ≤ n - st.2.1.card := by
    rw [sum_coe_sort]
    have he : (F.biUnion id).card = ∑ B ∈ F, B.card := by simpa using card_biUnion hFdis
    rw [← he]
    calc
      _ ≤ (univ \ coveredRows st).card := card_le_card hFunused
      _ = n - st.2.1.card := by
        rw [card_sdiff_of_subset (subset_univ _), card_univ, Fintype.card_fin, coveredRows_card st hSN]
  have hsup (s : Fin ℓ) : (∑ B : F, if D.tests s < B.val.card then 1 else 0) = remainingSmallCount D P s := by
    rw [sum_coe_sort F (fun B : Finset (Fin n) => if D.tests s < B.card then (1 : ℕ) else 0),
      ← sum_filter]
    simp only [sum_const, smul_eq_mul, mul_one]
    change (F.filter (fun B => D.tests s < B.card)).card = remainingSmallCount D P s
    unfold F remainingSmallCount
    rw [filter_filter]
  apply safe_pruning β (fun s => (st.2.2 s).val)
    (fun B : F => fun s => if D.tests s < B.val.card then 1 else 0)
    (fun B : F => B.val.card) (largeStarCount D.cutoff P) D.maxLarge (n - st.2.1.card) k hβ
  · intro s
    rw [hsup]
    have hh := hc.2 s
    omega
  · intro B
    exact hmass B.val.card
  · exact hleaves
  · exact hc.1

/-- A state failing the residual mass test has zero continuation in every ring. -/
theorem stateContinuation_zero_of_mass {R : Type*} [CommRing R]
    (D : ClassData n ℓ) (st : State n ℓ) (A : Fin n → Fin n → R)
    (hSN : st.2.1 ⊆ range n) (β : Fin ℓ → ℕ) (k : ℕ) (hβ : ∑ s, β s = k)
    (hmass : ∀ b, (∑ s, β s * (if D.tests s < b then 1 else 0)) ≤ b)
    (hbad : n + k * D.maxLarge < st.2.1.card + D.requirementMass β st) :
    stateContinuation D st A = 0 := by
  by_cases hr : Nonempty (StateRealization st)
  · let T := Classical.choice hr
    rw [stateContinuation_eq_realization D st T A]
    unfold finiteMarkedClassSum
    apply sum_eq_zero
    intro P _
    by_cases hc : ClassPartitionValid D P st.2.2
    · rw [ite_eq_left hc]
      have hz : finiteMarkedAssignmentSum D.cutoff P T.marked T.pin A = 0 := by
        unfold finiteMarkedAssignmentSum
        apply sum_eq_zero
        intro f _
        apply ite_eq_right
        intro hv
        have hh := accepted_realization_mass_bound D st T hSN β k hβ hmass P hc f hv
        have hs := card_le_card hSN
        simp only [card_range] at hs
        omega
      rw [hz, mul_zero]
    · exact ite_eq_right hc
  · simp [stateContinuation, hr]

namespace ClassData

/-- The pruned residual graph computes its filtered Binet--Minc sum,
including graphs whose source is pruned and whose output is zero. -/
theorem residual_class_graph_correct {R : Type*} [CommRing R]
    (D : ClassData n ℓ) (htests : ∀ s, D.tests s < D.cutoff)
    (β : Fin ℓ → ℕ) (k : ℕ) (hβ : ∑ s, β s = k)
    (hmass : ∀ b, (∑ s, β s * (if D.tests s < b then 1 else 0)) ≤ b)
    (A : Fin n → Fin n → R) :
    D.evaluate A (D.directGraph (D.retainResidual β k)).output =
      ∑ P : CompletionPartition n,
        if largeStarCount D.cutoff P ≤ D.maxLarge ∧
            (∀ s, (D.threshold s).val < largeStarCount (D.tests s) P) then
          starForestWeight A P else 0 := by
  apply (D.direct_graph_correct_of_rejection (D.retainResidual β k) A ?_).trans
    (stateContinuation_source D htests A)
  intro st hr hbad
  obtain ⟨hSN, _⟩ := D.reachable_history (fun _ => True) hr
  by_cases hs : (endpointSupport st.1).card ≤ D.maxLarge
  · have hm : n + k * D.maxLarge < st.2.1.card + D.requirementMass β st := by
      by_contra hh
      exact hbad ⟨hs, by omega⟩
    exact stateContinuation_zero_of_mass D st A hSN β k hβ hmass hm
  · exact stateContinuation_zero_of_support D st A (Nat.lt_of_not_ge hs)

end ClassData
end
end Permanent


==> anc/Permanent/ScheduleMass.lean <==
import Permanent.ResidualZero

/-! Instantiate residual correctness with the paper's telescoping cutoff
weights. The schedule t has t(0)=0 and t(j+1)=r_j+1; its last value is K+1. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical
attribute [local instance] completionDecidableEq

def scheduleWeights (t : ℕ → ℕ) (ℓ : ℕ) (s : Fin ℓ) : ℕ := t (s.val + 1) - t s.val

theorem scheduleWeights_sum (t : ℕ → ℕ) (ht : Monotone t) (h0 : t 0 = 0) (ℓ : ℕ) :
    (∑ s : Fin ℓ, scheduleWeights t ℓ s) = t ℓ := by
  unfold scheduleWeights
  rw [Fin.sum_univ_eq_sum_range (fun j => t (j + 1) - t j) ℓ]
  exact cutoff_increment_sum t ht h0 ℓ

theorem schedule_mass_bound {n ℓ : ℕ} (D : ClassData n ℓ)
    (t : ℕ → ℕ) (ht : Monotone t) (h0 : t 0 = 0)
    (hcutoffs : ∀ s, D.tests s + 1 = t (s.val + 1)) (b : ℕ) :
    (∑ s, scheduleWeights t ℓ s * (if D.tests s < b then 1 else 0)) ≤ min b (t ℓ) := by
  have he (s : Fin ℓ) : scheduleWeights t ℓ s * (if D.tests s < b then 1 else 0) =
      if t (s.val + 1) ≤ b then t (s.val + 1) - t s.val else 0 := by
    have hi : D.tests s < b ↔ t (s.val + 1) ≤ b := by rw [← hcutoffs s]; omega
    by_cases hs : D.tests s < b
    · rw [ite_eq_left hs, ite_eq_left (hi.mp hs), mul_one]
      rfl
    · rw [ite_eq_right hs, ite_eq_right (fun hh => hs (hi.mpr hh)), mul_zero]
  calc
    _ = ∑ s : Fin ℓ, if t (s.val + 1) ≤ b then t (s.val + 1) - t s.val else 0 :=
      sum_congr rfl (fun s _ => he s)
    _ = cutoffMass t ℓ b := by
      exact Fin.sum_univ_eq_sum_range (fun j => if t (j + 1) ≤ b then t (j + 1) - t j else 0) ℓ
    _ ≤ _ := cutoffMass_bound t ht h0 ℓ b

/-- Residual graph correctness with the actual telescoping mass weights;
no abstract mass inequality remains in the hypotheses. -/
theorem scheduled_residual_graph_correct {n ℓ : ℕ} {R : Type*} [CommRing R]
    (D : ClassData n ℓ) (htests : ∀ s, D.tests s < D.cutoff)
    (t : ℕ → ℕ) (ht : Monotone t) (h0 : t 0 = 0)
    (hcutoffs : ∀ s, D.tests s + 1 = t (s.val + 1)) (A : Fin n → Fin n → R) :
    D.evaluate A (D.directGraph (D.retainResidual (scheduleWeights t ℓ) (t ℓ))).output =
      ∑ P : CompletionPartition n,
        if largeStarCount D.cutoff P ≤ D.maxLarge ∧
            (∀ s, (D.threshold s).val < largeStarCount (D.tests s) P) then
          starForestWeight A P else 0 := by
  apply D.residual_class_graph_correct htests (scheduleWeights t ℓ) (t ℓ)
    (scheduleWeights_sum t ht h0 ℓ) ?_ A
  intro b
  exact (schedule_mass_bound D t ht h0 hcutoffs b).trans (min_le_left _ _)

end
end Permanent


==> anc/Permanent/SelectedStateBounds.lean <==
import Permanent.RateCertificate
import Permanent.StateRates

/-! Instantiate the state-rate bounds with the finite certificate, including
floor thresholds and the exact source-mass lower bound. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

def selectedThreshold (n : ℕ) (i : Fin 21) : Fin (n + 1) :=
  ⟨⌊selectedAlpha i * (n : ℝ)⌋₊, by
    apply Nat.lt_succ_of_le
    have hh : selectedAlpha i * (n : ℝ) ≤ n := by
      have ha := (selected_early_basic i).2.2.2.2.2.2.2
      nlinarith [(Nat.cast_nonneg n : (0 : ℝ) ≤ n)]
    simpa only [Nat.floor_natCast] using Nat.floor_mono hh⟩

theorem selectedThreshold_le (n : ℕ) (i : Fin 21) :
    ((selectedThreshold n i).val : ℝ) ≤ selectedAlpha i * n := by
  apply Nat.floor_le
  exact mul_nonneg (selected_early_basic i).2.2.2.2.2.2.1 (Nat.cast_nonneg n)

/-- Rounding each threshold down still gives D0≥Ln because its stored
requirement is H+1. This also covers small n and failed source retention. -/
theorem selected_source_mass (n : ℕ) :
    selectedL * n ≤
      ((ClassData.residualData selectedCutoff (selectedThreshold n) 16777216).requirementMass
        (scheduleWeights selectedTime 21)
        (ClassData.residualData selectedCutoff (selectedThreshold n) 16777216).initial : ℝ) := by
  rw [← selected_mass, sum_mul]
  calc
    (∑ i, ((selectedWeight i : ℝ) * selectedAlpha i) * n) =
        ∑ i, (selectedWeight i : ℝ) * (selectedAlpha i * n) := by
      apply sum_congr rfl
      intro i _
      ring
    _ ≤ ∑ i, (selectedWeight i : ℝ) * ((⌊selectedAlpha i * (n : ℝ)⌋₊ : ℝ) + 1) := by
      apply sum_le_sum
      intro i _
      exact mul_le_mul_of_nonneg_left (Nat.lt_floor_add_one _).le (Nat.cast_nonneg _)
    _ = _ := by
      simp only [ClassData.requirementMass, ClassData.initial, ClassData.residualData,
        selectedThreshold, Nat.cast_sum, Nat.cast_mul, Nat.cast_add, Nat.cast_one,
        selected_schedule_weight]

private theorem metadata_bound (n ℓ : ℕ) (hℓ : ℓ ≤ 21) :
    (n + 2 : ℝ) ^ ℓ * (n + 1 : ℝ) ≤ (n + 2 : ℝ) ^ 22 := by
  have hp : (n + 2 : ℝ) ^ ℓ ≤ (n + 2 : ℝ) ^ 21 :=
    pow_le_pow_right₀ (by nlinarith [(Nat.cast_nonneg n : (0 : ℝ) ≤ n)]) hℓ
  calc
    _ ≤ (n + 2 : ℝ) ^ 21 * (n + 2 : ℝ) :=
      mul_le_mul hp (by linarith) (by positivity) (by positivity)
    _ = _ := (pow_succ _ 21).symm

theorem selected_early_state_bound (n : ℕ) (i : Fin 21) :
    (((ClassData.earlyData selectedCutoff (selectedThreshold n) i).states
      (ClassData.earlyData selectedCutoff (selectedThreshold n) i).retainSupport).card : ℝ) ≤
        (n + 2 : ℝ) ^ 22 * (2 : ℝ) ^ (selectedGamma * n) := by
  let D := ClassData.earlyData selectedCutoff (selectedThreshold n) i
  obtain ⟨hr, hc, hc2, hroot, hz, hz1, _, _⟩ := selected_early_basic i
  have hh := D.states_early_rate hr (selectedC i) (selectedZ i) (selectedAlpha i) selectedGamma
    hc hc2 hroot hz hz1 (selectedThreshold_le n i) (selected_early_rate i)
  exact hh.trans (mul_le_mul_of_nonneg_right (metadata_bound n i.val (Nat.le_of_lt i.isLt)) (by positivity))

theorem selected_residual_state_bound (n : ℕ) :
    (((ClassData.residualData selectedCutoff (selectedThreshold n) 16777216).states
      ((ClassData.residualData selectedCutoff (selectedThreshold n) 16777216).retainResidual
        (scheduleWeights selectedTime 21) (selectedTime 21))).card : ℝ) ≤
        (n + 2 : ℝ) ^ 22 * (2 : ℝ) ^ (selectedGamma * n) := by
  let D := ClassData.residualData selectedCutoff (selectedThreshold n) 16777216
  have hm (b : ℕ) : (∑ s, scheduleWeights selectedTime 21 s *
      (if D.tests s < b then 1 else 0)) ≤ min b 655 := by
    simpa only [selectedTime_last] using
      schedule_mass_bound D selectedTime selectedTime_mono selectedTime_zero selectedTime_step b
  obtain ⟨hc, hc2, hroot, hz, hz1, _⟩ := selected_residual_basic
  have hQ : (D.maxLarge : ℝ) ≤ selectedResidualAlpha * n := by
    have hh := Nat.cast_div_le (α := ℝ) (m := n) (n := 16777217)
    simpa [D, ClassData.residualData, selectedResidualAlpha, div_eq_mul_inv, mul_comm] using hh
  have hh := D.states_residual_rate (scheduleWeights selectedTime 21) 655 (by decide) hm
    selectedResidualC selectedResidualZ selectedResidualAlpha selectedL selectedGamma
    hc hc2 hroot hz hz1 hQ (selected_source_mass n) selected_residual_rate
  rw [selectedTime_last]
  exact hh.trans (mul_le_mul_of_nonneg_right (metadata_bound n 21 le_rfl) (by positivity))

end
end Permanent


==> anc/Permanent/StateChoiceRecurrence.lean <==
import Permanent.ChoiceValues

/-! The continuation recurrence in exactly the choice indexing of the
concrete merged-state graph, with its actual specialized edge weights. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical
attribute [local instance] completionDecidableEq

variable {n ℓ : ℕ} {R : Type*} [CommRing R]

/-- A block in the remaining forest avoids marks precisely when it is
made entirely of uncovered input rows. -/
theorem block_unused_iff (st : State n ℓ) (T : StateRealization st) (B : Finset (Fin n)) :
    (B ⊆ T.ground ∧ Disjoint B T.marked) ↔ B ⊆ univ \ coveredRows st := by
  constructor
  · rintro ⟨hBG, hBM⟩ x hx
    have hh : x ∈ T.ground \ T.marked :=
      mem_sdiff.mpr ⟨hBG hx, fun hm => disjoint_left.mp hBM hx hm⟩
    exact T.ground_unmarked ▸ hh
  · intro hBU
    constructor
    · intro x hx
      exact mem_union_left _ (hBU hx)
    · apply disjoint_left.mpr
      intro x hxB hxM
      exact (mem_sdiff.mp (hBU hxB)).2 (T.subset hxM)

private theorem realized_small_sum (D : ClassData n ℓ) (st : State n ℓ)
    (T : StateRealization st) (A : Fin n → Fin n → R) (i : Fin n) :
    (∑ B : {B : Finset (Fin n) // B ⊆ T.ground ∧ i ∈ B},
      if B.val.card ≤ D.cutoff ∧ Disjoint B.val T.marked then
        (starBlockCoefficient (R := R) B.val * (∑ j : Fin n, ∏ x ∈ B.val, A x j)) *
          finiteMarkedClassSum D (T.ground \ B.val) T.marked T.pin
            (lowerRequirements D st.2.2 B.val.card) A else 0) =
      ∑ B : {B : Finset (Fin n) // B.card ≤ D.cutoff},
        if i ∈ B.val ∧ B.val ⊆ univ \ coveredRows st then
          (starBlockCoefficient (R := R) B.val * (∑ j : Fin n, ∏ x ∈ B.val, A x j)) *
            stateContinuation D (D.smallTarget st (B.val.image Fin.val)) A else 0 := by
  rw [sum_subtype_indicator
    (fun B : Finset (Fin n) => B ⊆ T.ground ∧ i ∈ B)
    (fun B => B.card ≤ D.cutoff ∧ Disjoint B T.marked)
    (fun B => (starBlockCoefficient (R := R) B * (∑ j : Fin n, ∏ x ∈ B, A x j)) *
      finiteMarkedClassSum D (T.ground \ B) T.marked T.pin (lowerRequirements D st.2.2 B.card) A),
    sum_subtype_indicator (fun B : Finset (Fin n) => B.card ≤ D.cutoff)
      (fun B => i ∈ B ∧ B ⊆ univ \ coveredRows st)
      (fun B => (starBlockCoefficient (R := R) B * (∑ j : Fin n, ∏ x ∈ B, A x j)) *
        stateContinuation D (D.smallTarget st (B.image Fin.val)) A)]
  apply sum_congr rfl
  intro B _
  have hp : ((B ⊆ T.ground ∧ i ∈ B) ∧ B.card ≤ D.cutoff ∧ Disjoint B T.marked) ↔
      B.card ≤ D.cutoff ∧ i ∈ B ∧ B ⊆ univ \ coveredRows st := by
    constructor
    · rintro ⟨⟨hBG, hiB⟩, hs, hBM⟩
      exact ⟨hs, hiB, (block_unused_iff st T B).mp ⟨hBG, hBM⟩⟩
    · rintro ⟨hs, hiB, hBU⟩
      obtain ⟨hBG, hBM⟩ := (block_unused_iff st T B).mpr hBU
      exact ⟨⟨hBG, hiB⟩, hs, hBM⟩
  by_cases hgood : B.card ≤ D.cutoff ∧ i ∈ B ∧ B ⊆ univ \ coveredRows st
  · rw [ite_eq_left (hp.mpr hgood), ite_eq_left hgood]
    have hBN : B.image Fin.val ⊆ range n := by
      intro k hk
      obtain ⟨j, hj, rfl⟩ := mem_image.mp hk
      exact mem_range.mpr j.isLt
    have hBS : Disjoint (B.image Fin.val) st.2.1 := by
      apply disjoint_left.mpr
      intro k hkB hkS
      obtain ⟨j, hj, rfl⟩ := mem_image.mp hkB
      exact (mem_sdiff.mp (hgood.2.2 hj)).2 ((mem_coveredRows st j).mpr hkS)
    have he := stateContinuation_small D st T (B.image Fin.val) hBN hBS A
    simp only [rowSet_imageVal] at he
    rw [he]
  · rw [ite_eq_right hgood, ite_eq_right (fun hh => hgood (hp.mp hh))]

private theorem small_sum_reindex (D : ClassData n ℓ) (st : State n ℓ)
    (A : Fin n → Fin n → R) (i : Fin n) (hi : i.val ∉ st.2.1)
    (hleast : ∀ k < i.val, k ∈ st.2.1) :
    (∑ B : {B : Finset (Fin n) // B.card ≤ D.cutoff},
      if i ∈ B.val ∧ B.val ⊆ univ \ coveredRows st then
        (starBlockCoefficient (R := R) B.val * (∑ j : Fin n, ∏ x ∈ B.val, A x j)) *
          stateContinuation D (D.smallTarget st (B.val.image Fin.val)) A else 0) =
      ∑ B : {B : Finset ℕ // B ∈ (range n).powerset.filter (fun B => B.card ≤ D.cutoff)},
        if D.Enabled st (.inl B) then
          D.choiceValue A (.inl B) * stateContinuation D (D.smallTarget st B.val) A else 0 := by
  apply Fintype.sum_equiv (smallRowChoiceEquiv D)
  intro B
  have hpred := enabled_small_iff D st i hi hleast ((smallRowChoiceEquiv D) B)
  have hweight := D.choiceValue_small A ((smallRowChoiceEquiv D) B)
  have hrow : rowSet n ((smallRowChoiceEquiv D) B).val = B.val := rowSet_imageVal B.val
  rw [hrow] at hpred hweight
  change _ = if D.Enabled st (.inl ((smallRowChoiceEquiv D) B)) then
    D.choiceValue A (.inl ((smallRowChoiceEquiv D) B)) *
      stateContinuation D (D.smallTarget st (B.val.image Fin.val)) A else 0
  by_cases h : i ∈ B.val ∧ B.val ⊆ univ \ coveredRows st
  · rw [ite_eq_left h, ite_eq_left (hpred.mpr h), hweight]
  · rw [ite_eq_right h, ite_eq_right (fun hh => h (hpred.mp hh))]

private theorem mark_sum_reindex (D : ClassData n ℓ) (st : State n ℓ) (T : StateRealization st)
    (A : Fin n → Fin n → R) (hSN : st.2.1 ⊆ range n) (i : Fin n)
    (hi : i.val ∉ st.2.1) (hleast : ∀ k < i.val, k ∈ st.2.1) :
    (∑ j : Fin n, A i j * stateContinuation D (D.markedTarget st i j) A) =
      ∑ p : Fin n × Fin n, if D.Enabled st (.inr p) then
        D.choiceValue A (.inr p) * stateContinuation D (D.markedTarget st p.1 p.2) A else 0 := by
  rw [Fintype.sum_prod_type]
  symm
  rw [sum_eq_single i]
  · apply sum_congr rfl
    intro j _
    rw [ite_eq_left ((enabled_mark_iff D st i hi hleast i j).mpr
      ⟨rfl, endpoint_lt_of_unused st T hSN i hi j⟩), D.choiceValue_mark]
  · intro k _ hki
    apply sum_eq_zero
    intro j _
    exact ite_eq_right (fun h => hki ((enabled_mark_iff D st i hi hleast k j).mp h).1)
  · simp

/-- Exact local vertex recurrence of the stored-state continuation,
indexed by every enabled choice in the actual graph. -/
theorem stateContinuation_choice_recurrence (D : ClassData n ℓ) (st : State n ℓ)
    (T : StateRealization st) (A : Fin n → Fin n → R) (hSN : st.2.1 ⊆ range n)
    (i : Fin n) (hi : i.val ∉ st.2.1) (hleast : ∀ k < i.val, k ∈ st.2.1) :
    stateContinuation D st A = ∑ c : D.Choice, if D.Enabled st c then
      D.choiceValue A c * stateContinuation D (D.target st c) A else 0 := by
  have hiM : i ∉ T.marked := fun hm => hi ((mem_coveredRows st i).mp (T.subset hm))
  have hiG : i ∈ T.ground := mem_union_left _ (mem_sdiff.mpr ⟨mem_univ _,
    fun hs => hi ((mem_coveredRows st i).mp hs)⟩)
  rw [stateContinuation_eq_realization D st T A,
    finite_marked_class_recurrence D T.ground T.marked T.marked_subset_ground T.pin st.2.2 A i hiG hiM,
    Fintype.sum_sum_type]
  congr 1
  · exact (realized_small_sum D st T A i).trans (small_sum_reindex D st A i hi hleast)
  · calc
      _ = ∑ j : Fin n, A i j * stateContinuation D (D.markedTarget st i j) A := by
        apply sum_congr rfl
        intro j _
        rw [stateContinuation_mark D st T i j hi (endpoint_lt_of_unused st T hSN i hi j) A]
      _ = _ := mark_sum_reindex D st T A hSN i hi hleast

end
end Permanent


==> anc/Permanent/StateContinuation.lean <==
import Permanent.RealizationTransitions

/-! A continuation value attached to the actual merged label. Actual
marked representatives are chosen only to define the value, and the
invariance theorem removes any dependence on that choice. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical
attribute [local instance] completionDecidableEq

/-- Convert the stored zero-based natural row set to actual matrix row labels. -/
def coveredRows {n ℓ : ℕ} (st : State n ℓ) : Finset (Fin n) :=
  univ.filter fun i => i.val ∈ st.2.1

@[simp] theorem mem_coveredRows {n ℓ : ℕ} (st : State n ℓ) (i : Fin n) :
    i ∈ coveredRows st ↔ i.val ∈ st.2.1 := by simp [coveredRows]

theorem coveredRows_card {n ℓ : ℕ} (st : State n ℓ) (hSN : st.2.1 ⊆ range n) :
    (coveredRows st).card = st.2.1.card := by
  have he : (coveredRows st).image Fin.val = st.2.1 := by
    ext i
    constructor
    · intro hi
      obtain ⟨x, hx, rfl⟩ := mem_image.mp hi
      exact (mem_coveredRows st x).mp hx
    · intro hi
      have hin := mem_range.mp (hSN hi)
      exact mem_image.mpr ⟨⟨i, hin⟩, (mem_coveredRows st ⟨i, hin⟩).mpr hi, rfl⟩
  have hc := congrArg Finset.card he
  rw [card_image_of_injective _ Fin.val_injective] at hc
  exact hc

abbrev StateRealization {n ℓ : ℕ} (st : State n ℓ) :=
  MarkedRealization (coveredRows st) (fun j => (st.1 j).val)

/-- The original row and column types agree, so even the empty dimension
has a realization; positive dimensions use the slot-embedding theorem. -/
theorem state_realization_exists {n ℓ : ℕ} (st : State n ℓ)
    (hSN : st.2.1 ⊆ range n) (htotal : (∑ j, (st.1 j).val) ≤ st.2.1.card) :
    Nonempty (StateRealization st) := by
  by_cases hn : n = 0
  · subst n
    refine ⟨⟨∅, id, empty_subset _, ?_⟩⟩
    intro j
    exact Fin.elim0 j
  · have : Nonempty (Fin n) := ⟨⟨0, by omega⟩⟩
    apply MarkedRealization.exists_of_total_le
    rw [coveredRows_card st hSN]
    exact htotal

theorem reachable_state_realization {n ℓ : ℕ} (D : ClassData n ℓ)
    (keep : State n ℓ → Prop) {st : State n ℓ} (h : D.Reachable keep st) :
    Nonempty (StateRealization st) := by
  obtain ⟨hSN, b, hb⟩ := D.reachable_history keep h
  exact state_realization_exists st hSN (reachable_card hb).1

/-- The suffix value depends only on the stored state label. -/
def stateContinuation {n ℓ : ℕ} {R : Type*} [CommRing R] (D : ClassData n ℓ)
    (st : State n ℓ) (A : Fin n → Fin n → R) : R :=
  if h : Nonempty (StateRealization st) then
    let T := Classical.choice h
    finiteMarkedClassSum D T.ground T.marked T.pin st.2.2 A
  else 0

theorem stateContinuation_eq_realization {n ℓ : ℕ} {R : Type*} [CommRing R]
    (D : ClassData n ℓ) (st : State n ℓ) (T : StateRealization st) (A : Fin n → Fin n → R) :
    stateContinuation D st A = finiteMarkedClassSum D T.ground T.marked T.pin st.2.2 A := by
  unfold stateContinuation
  rw [dite_eq_left (show Nonempty (StateRealization st) from ⟨T⟩)]
  exact MarkedRealization.continuation_eq D _ T st.2.2 A

/-- The zero-endpoint source is represented by no marked rows at all. -/
def sourceRealization {n ℓ : ℕ} (D : ClassData n ℓ) : StateRealization D.initial where
  marked := ∅
  pin := id
  subset := empty_subset _
  fibre_card := by intro j; simp [ClassData.initial]

theorem sourceRealization_ground {n ℓ : ℕ} (D : ClassData n ℓ) :
    (sourceRealization D).ground = univ := by
  simp [MarkedRealization.ground, sourceRealization, coveredRows, ClassData.initial]

/-- At the source the stored-state continuation is exactly the filtered
Binet--Minc contribution promised for the class. -/
theorem stateContinuation_source {n ℓ : ℕ} {R : Type*} [CommRing R]
    (D : ClassData n ℓ) (htests : ∀ s, D.tests s < D.cutoff) (A : Fin n → Fin n → R) :
    stateContinuation D D.initial A =
      ∑ P : CompletionPartition n,
        if largeStarCount D.cutoff P ≤ D.maxLarge ∧
            (∀ s, (D.threshold s).val < largeStarCount (D.tests s) P) then
          starForestWeight A P else 0 := by
  rw [stateContinuation_eq_realization D D.initial (sourceRealization D) A, sourceRealization_ground]
  change finiteMarkedClassSum D univ ∅ id D.initial.2.2 A = _
  rw [finiteMarkedClassSum_univ, marked_class_source D htests]
  apply sum_congr rfl
  intro P _
  by_cases hp : largeStarCount D.cutoff P ≤ D.maxLarge ∧
      (∀ s, (D.threshold s).val < largeStarCount (D.tests s) P)
  · rw [ite_eq_left hp, ite_eq_left hp]
    unfold starForestWeight
    congr 1
    calc
      (∏ B : P.parts, ∑ j : Fin n, ∏ x : B.val, A x.val j) =
          ∏ B : P.parts, ∑ j : Fin n, ∏ x ∈ B.val, A x j := by
        apply prod_congr rfl
        intro B _
        apply sum_congr rfl
        intro j _
        exact prod_coe_sort B.val (fun x => A x j)
      _ = _ := prod_coe_sort P.parts (fun B => ∑ j : Fin n, ∏ x ∈ B, A x j)
  · rw [ite_eq_right hp, ite_eq_right hp]

/-- At a terminal stored state the only remaining leaves are the marked
representatives, and the continuation is their compatible large-forest sum. -/
theorem stateContinuation_terminal {n ℓ : ℕ} {R : Type*} [CommRing R]
    (D : ClassData n ℓ) (st : State n ℓ) (T : StateRealization st)
    (hfull : st.2.1 = range n) (A : Fin n → Fin n → R) :
    stateContinuation D st A =
      ∑ P : Finpartition T.marked,
        if (∀ B ∈ P.parts, D.cutoff < B.card) ∧ ConstantOnParts P T.pin ∧
            P.parts.card ≤ D.maxLarge ∧ (∀ s, (st.2.2 s).val ≤ P.parts.card) then
          Monomial.binetMincCoefficient (R := R) P else 0 := by
  have hc : coveredRows st = univ := by
    ext i
    simp [coveredRows, hfull]
  have hg : T.ground = T.marked := by simp [MarkedRealization.ground, hc]
  rw [stateContinuation_eq_realization D st T A, hg]
  exact finite_marked_class_terminal D T.marked T.pin st.2.2 A

end
end Permanent


==> anc/Permanent/StateCounting.lean <==
import Permanent.TailDeletion
import Permanent.EndpointCounting

/-! Counting finite state families by their endpoint vector, covered set,
and bounded requirement metadata. The bounds apply to any retained-state
family satisfying the canonical-history invariants; no graph construction
or matrix evaluation is assumed. -/
namespace Permanent
open Finset

/-- State labels: endpoints, covered leaves, bounded requirements.
The ordering as a product makes the fiber counting transparent. -/
abbrev State (n ℓ : ℕ) :=
  (Fin n → Fin (n + 1)) × (Finset ℕ × (Fin ℓ → Fin (n + 2)))

/-- All covered sets occurring over a fixed endpoint vector. -/
def coveredFiber {D A : Type*} [DecidableEq D] [DecidableEq A]
    (F : Finset (D × (Finset ℕ × A))) (d : D) : Finset (Finset ℕ) :=
  (F.filter fun st => st.1 = d).image fun st => st.2.1

/-- The requirement metadata contributes at most its whole finite domain. -/
theorem state_fiber_card_le {D A : Type*} [DecidableEq D] [DecidableEq A] [Fintype A]
    (F : Finset (D × (Finset ℕ × A))) (d : D) :
    (F.filter fun st => st.1 = d).card ≤ (coveredFiber F d).card * Fintype.card A := by
  calc
    (F.filter fun st => st.1 = d).card ≤
        ((coveredFiber F d).product (univ : Finset A)).card := by
      apply card_le_card_of_injOn (fun st => st.2)
      · intro st hst
        exact mem_product.mpr ⟨mem_image_of_mem _ hst, mem_univ _⟩
      · intro st hst st' hst' he
        apply Prod.ext
        · exact (mem_filter.mp hst).2.trans (mem_filter.mp hst').2.symm
        · exact he
    _ = _ := by simp

/-- General weighted fiber bound, including the support restriction. -/
theorem weighted_state_card_bound {D A : Type*}
    [DecidableEq D] [Fintype D] [DecidableEq A] [Fintype A]
    (F : Finset (D × (Finset ℕ × A))) (good : D → Prop) [DecidablePred good]
    (K : ℝ) (w : D → ℝ)
    (hsupport : ∀ st ∈ F, good st.1)
    (hbound : ∀ d, good d → ((coveredFiber F d).card : ℝ) ≤ K * w d) :
    (F.card : ℝ) ≤ (Fintype.card A : ℝ) * K * ∑ d, if good d then w d else 0 := by
  have hcard : F.card = ∑ d : D, (F.filter fun st => st.1 = d).card :=
    card_eq_sum_card_fiberwise (fun _ _ => mem_univ _)
  rw [hcard, Nat.cast_sum]
  calc
    (∑ d : D, ((F.filter fun st => st.1 = d).card : ℝ)) ≤
        ∑ d : D, (Fintype.card A : ℝ) * K * (if good d then w d else 0) := by
      apply sum_le_sum
      intro d _
      by_cases hd : good d
      · rw [ite_eq_left hd]
        calc
          ((F.filter fun st => st.1 = d).card : ℝ) ≤
              ((coveredFiber F d).card : ℝ) * (Fintype.card A : ℝ) := by
            exact_mod_cast state_fiber_card_le F d
          _ ≤ (K * w d) * (Fintype.card A : ℝ) :=
            mul_le_mul_of_nonneg_right (hbound d hd) (Nat.cast_nonneg _)
          _ = _ := by ring
      · have hempty : (F.filter fun st => st.1 = d) = ∅ := by
          apply eq_empty_iff_forall_notMem.mpr
          intro st hst
          obtain ⟨hstF, he⟩ := mem_filter.mp hst
          exact hd (he ▸ hsupport st hstF)
        simp [hempty, hd]
    _ = _ := by rw [mul_sum]

/-- Early-class state admissibility, with actual canonical reachability. -/
def EarlyAdmissible {n ℓ : ℕ} (r Q : ℕ) (st : State n ℓ) : Prop :=
  st.2.1 ⊆ range n ∧ (endpointSupport st.1).card ≤ Q ∧
    ∃ b, Reachable r st.2.1 (∑ j, (st.1 j).val) b

/-- The marked total of any reachable state fits in the leaf set. -/
theorem early_marked_total_le {n ℓ r Q : ℕ} {st : State n ℓ}
    (h : EarlyAdmissible r Q st) : (∑ j, (st.1 j).val) ≤ n := by
  obtain ⟨hSN, _, b, hb⟩ := h
  have hsize := (reachable_card hb).1
  have hn := card_le_card hSN
  simp only [card_range] at hn
  omega

/-- Rewriting the deleted-prefix exponential in the marked total. -/
theorem early_fiber_rate (n m : ℕ) (hm : m ≤ n) (c : ℝ) (hc : 0 < c) :
    ((n - m : ℕ) + 1 : ℝ) * c ^ (n - m) ≤
      (n + 1 : ℝ) * c ^ n * (1 / c) ^ m := by
  have hpow : c ^ (n - m) = c ^ n * (1 / c) ^ m := by
    rw [one_div, inv_pow, ← div_eq_mul_inv]
    apply (eq_div_iff (pow_ne_zero _ hc.ne')).2
    rw [← pow_add, Nat.sub_add_cancel hm]
  rw [hpow]
  have hle : ((n - m : ℕ) + 1 : ℝ) ≤ (n + 1 : ℝ) := by
    exact_mod_cast Nat.add_le_add_right (Nat.sub_le n m) 1
  have hnonneg : 0 ≤ c ^ n * (1 / c) ^ m := by positivity
  nlinarith

/-- Covered-set bound over an early endpoint fiber, valid even if its marked
sum exceeds n (then the fiber is empty). -/
theorem early_covered_fiber_bound (n ℓ r Q : ℕ) (hr : 1 ≤ r)
    (F : Finset (State n ℓ)) (hF : ∀ st ∈ F, EarlyAdmissible r Q st)
    (c : ℝ) (hc : 1 < c) (hc2 : c < 2)
    (hroot : 1 ≤ c * (c - 1) ^ (r - 1)) (d : Fin n → Fin (n + 1)) :
    ((coveredFiber F d).card : ℝ) ≤
      (n + 1 : ℝ) * c ^ n * (1 / c) ^ (∑ j, (d j).val) := by
  let m := ∑ j, (d j).val
  by_cases hm : m ≤ n
  · apply (early_covered_sets_bound n r m hr (coveredFiber F d) ?_ c hc hc2 hroot).trans
      (early_fiber_rate n m hm c (by linarith))
    intro S hS
    obtain ⟨st, hst, heS⟩ := mem_image.mp hS
    obtain ⟨hstF, heD⟩ := mem_filter.mp hst
    obtain ⟨hSN, _, b, hb⟩ := hF st hstF
    rw [heS] at hSN hb
    rw [heD] at hb
    exact ⟨hSN, b, hb⟩
  · have hempty : coveredFiber F d = ∅ := by
      apply eq_empty_iff_forall_notMem.mpr
      intro S hS
      obtain ⟨st, hst, _⟩ := mem_image.mp hS
      obtain ⟨hstF, heD⟩ := mem_filter.mp hst
      have hh := early_marked_total_le (hF st hstF)
      rw [heD] at hh
      exact hm hh
    rw [hempty, card_empty, Nat.cast_zero]
    positivity

/-- Early vertex bound with an arbitrary support marker z. Optimizing z
recovers the entropy exponent; retaining z avoids any rounding issues. -/
theorem early_state_bound (n ℓ r Q : ℕ) (hr : 1 ≤ r)
    (F : Finset (State n ℓ)) (hF : ∀ st ∈ F, EarlyAdmissible r Q st)
    (c z : ℝ) (hc : 1 < c) (hc2 : c < 2)
    (hroot : 1 ≤ c * (c - 1) ^ (r - 1)) (hz : 0 < z) (hz1 : z ≤ 1) :
    (F.card : ℝ) ≤ (n + 2 : ℝ) ^ ℓ * (n + 1 : ℝ) * c ^ n *
      (1 + z / (c - 1)) ^ n / z ^ Q := by
  have hh := weighted_state_card_bound F
    (fun d => (endpointSupport d).card ≤ Q) ((n + 1 : ℝ) * c ^ n)
    (fun d => (1 / c) ^ (∑ j, (d j).val))
    (fun st hst => (hF st hst).2.1)
    (fun d _ => early_covered_fiber_bound n ℓ r Q hr F hF c hc hc2 hroot d)
  have hc0 : 0 < c := by linarith
  have he := endpoint_sum_bound n n Q (1 / c) z (by positivity)
    ((div_lt_one hc0).2 hc) hz hz1
  have hratio : (1 / c) / (1 - 1 / c) = 1 / (c - 1) := by
    field_simp
  rw [hratio] at he
  simp only [mul_one_div] at he
  have hmeta : (Fintype.card (Fin ℓ → Fin (n + 2)) : ℝ) = (n + 2 : ℝ) ^ ℓ := by
    simp
  rw [hmeta] at hh
  change (F.card : ℝ) ≤ (n + 2 : ℝ) ^ ℓ * ((n + 1 : ℝ) * c ^ n) *
    endpointSum n n Q (1 / c) at hh
  calc
    (F.card : ℝ) ≤ _ := hh
    _ ≤ (n + 2 : ℝ) ^ ℓ * ((n + 1 : ℝ) * c ^ n) *
        ((1 + z / (c - 1)) ^ n / z ^ Q) := by
      apply mul_le_mul_of_nonneg_left he
      positivity
    _ = _ := by ring

/-- Residual-class state admissibility, including the retained-state mass test. -/
def ResidualAdmissible {n ℓ : ℕ} (r k Q Δ : ℕ) (st : State n ℓ) : Prop :=
  st.2.1 ⊆ range n ∧ (endpointSupport st.1).card ≤ Q ∧
    ∃ b P, MeasuredReachable r k st.2.1 (∑ j, (st.1 j).val) b P ∧
      st.2.1.card ≤ Δ + P

theorem residual_marked_total_le {n ℓ r k Q Δ : ℕ} {st : State n ℓ}
    (h : ResidualAdmissible r k Q Δ st) :
    (∑ j, (st.1 j).val) ≤ n ∧ (∑ j, (st.1 j).val) ≤ Δ := by
  obtain ⟨hSN, _, b, P, hb, hkeep⟩ := h
  have hsize := (reachable_card (measured_invariants hb).1).1
  have hn := card_le_card hSN
  simp only [card_range] at hn
  exact ⟨by omega, (measured_pruned hb hkeep).2.1⟩

/-- Rewriting the residual prefix bound as a weight on the marked total. -/
theorem residual_fiber_rate (n m Δ : ℕ) (hm : m ≤ n) (hmΔ : m ≤ Δ)
    (c : ℝ) (hc : 1 < c) :
    ((n - m : ℕ) + 1 : ℝ) * c ^ (n - m) / (c - 1) ^ (Δ - m) ≤
      ((n + 1 : ℝ) * c ^ n / (c - 1) ^ Δ) * ((c - 1) / c) ^ m := by
  have hc0 : 0 < c := by linarith
  have ht0 : 0 < c - 1 := by linarith
  have hcN : c ^ (n - m) * c ^ m = c ^ n := by
    rw [← pow_add, Nat.sub_add_cancel hm]
  have htΔ : (c - 1) ^ (Δ - m) * (c - 1) ^ m = (c - 1) ^ Δ := by
    rw [← pow_add, Nat.sub_add_cancel hmΔ]
  have heq : c ^ (n - m) / (c - 1) ^ (Δ - m) =
      (c ^ n / (c - 1) ^ Δ) * ((c - 1) / c) ^ m := by
    rw [← hcN, ← htΔ, div_pow]
    field_simp
  have hle : ((n - m : ℕ) + 1 : ℝ) ≤ (n + 1 : ℝ) := by
    exact_mod_cast Nat.add_le_add_right (Nat.sub_le n m) 1
  calc
    ((n - m : ℕ) + 1 : ℝ) * c ^ (n - m) / (c - 1) ^ (Δ - m) =
        ((n - m : ℕ) + 1 : ℝ) * (c ^ (n - m) / (c - 1) ^ (Δ - m)) := by ring
    _ ≤ (n + 1 : ℝ) * (c ^ (n - m) / (c - 1) ^ (Δ - m)) :=
      mul_le_mul_of_nonneg_right hle (by positivity)
    _ = _ := by rw [heq]; ring

theorem residual_covered_fiber_bound (n ℓ r k Q Δ : ℕ) (hk : 1 ≤ k)
    (F : Finset (State n ℓ)) (hF : ∀ st ∈ F, ResidualAdmissible r k Q Δ st)
    (c : ℝ) (hc : 1 < c) (hc2 : c < 2)
    (hroot : 1 ≤ c * (c - 1) ^ (k - 1)) (d : Fin n → Fin (n + 1)) :
    ((coveredFiber F d).card : ℝ) ≤
      ((n + 1 : ℝ) * c ^ n / (c - 1) ^ Δ) *
        ((c - 1) / c) ^ (∑ j, (d j).val) := by
  let m := ∑ j, (d j).val
  by_cases hm : m ≤ n ∧ m ≤ Δ
  · apply (residual_covered_sets_bound n r k m Δ hk (coveredFiber F d)
        ?_ c hc hc2 hroot).trans (residual_fiber_rate n m Δ hm.1 hm.2 c hc)
    intro S hS
    obtain ⟨st, hst, heS⟩ := mem_image.mp hS
    obtain ⟨hstF, heD⟩ := mem_filter.mp hst
    obtain ⟨hSN, _, b, P, hb, hkeep⟩ := hF st hstF
    rw [heS] at hSN hb hkeep
    rw [heD] at hb
    exact ⟨hSN, b, P, hb, hkeep⟩
  · have hempty : coveredFiber F d = ∅ := by
      apply eq_empty_iff_forall_notMem.mpr
      intro S hS
      obtain ⟨st, hst, _⟩ := mem_image.mp hS
      obtain ⟨hstF, heD⟩ := mem_filter.mp hst
      have hh := residual_marked_total_le (hF st hstF)
      rw [heD] at hh
      exact hm hh
    rw [hempty, card_empty, Nat.cast_zero]
    have ht0 : 0 < c - 1 := by linarith
    have hc0 : 0 < c := by linarith
    positivity

/-- Residual vertex bound with support marker z. The factor c-1 in the
endpoint generating function is the cancellation used in eq:residual-rate. -/
theorem residual_state_bound (n ℓ r k Q Δ : ℕ) (hk : 1 ≤ k)
    (F : Finset (State n ℓ)) (hF : ∀ st ∈ F, ResidualAdmissible r k Q Δ st)
    (c z : ℝ) (hc : 1 < c) (hc2 : c < 2)
    (hroot : 1 ≤ c * (c - 1) ^ (k - 1)) (hz : 0 < z) (hz1 : z ≤ 1) :
    (F.card : ℝ) ≤ (n + 2 : ℝ) ^ ℓ * (n + 1 : ℝ) * c ^ n *
      (1 + z * (c - 1)) ^ n / ((c - 1) ^ Δ * z ^ Q) := by
  have hh := weighted_state_card_bound F
    (fun d => (endpointSupport d).card ≤ Q) ((n + 1 : ℝ) * c ^ n / (c - 1) ^ Δ)
    (fun d => ((c - 1) / c) ^ (∑ j, (d j).val))
    (fun st hst => (hF st hst).2.1)
    (fun d _ => residual_covered_fiber_bound n ℓ r k Q Δ hk F hF c hc hc2 hroot d)
  have hc0 : 0 < c := by linarith
  have ht0 : 0 < c - 1 := by linarith
  have he := endpoint_sum_bound n n Q ((c - 1) / c) z (by positivity)
    ((div_lt_one hc0).2 (by linarith)) hz hz1
  have hratio : ((c - 1) / c) / (1 - (c - 1) / c) = c - 1 := by
    field_simp
    ring
  rw [hratio] at he
  have hmeta : (Fintype.card (Fin ℓ → Fin (n + 2)) : ℝ) = (n + 2 : ℝ) ^ ℓ := by simp
  rw [hmeta] at hh
  change (F.card : ℝ) ≤ (n + 2 : ℝ) ^ ℓ * ((n + 1 : ℝ) * c ^ n / (c - 1) ^ Δ) *
    endpointSum n n Q ((c - 1) / c) at hh
  calc
    (F.card : ℝ) ≤ _ := hh
    _ ≤ (n + 2 : ℝ) ^ ℓ * ((n + 1 : ℝ) * c ^ n / (c - 1) ^ Δ) *
        ((1 + z * (c - 1)) ^ n / z ^ Q) := by
      apply mul_le_mul_of_nonneg_left he
      positivity
    _ = _ := by ring

end Permanent


==> anc/Permanent/StateRates.lean <==
import Permanent.ExponentialRate
import Permanent.ScheduleMass

/-! Exponential rate bounds for the actual retained state sets. Natural
floor rounding is handled by inequalities in Q and in the source mass. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical
namespace ClassData
variable {n ℓ : ℕ}

theorem states_early_rate (D : ClassData n ℓ) (hr : 1 ≤ D.cutoff)
    (c z α γ : ℝ) (hc : 1 < c) (hc2 : c < 2)
    (hroot : 1 ≤ c * (c - 1) ^ (D.cutoff - 1)) (hz : 0 < z) (hz1 : z ≤ 1)
    (hQ : (D.maxLarge : ℝ) ≤ α * n)
    (hrate : Real.log c + Real.log (1 + z / (c - 1)) - α * Real.log z ≤ γ * Real.log 2) :
    ((D.states D.retainSupport).card : ℝ) ≤
      (n + 2 : ℝ) ^ ℓ * (n + 1 : ℝ) * (2 : ℝ) ^ (γ * n) := by
  have hh := D.states_early_bound D.retainSupport (fun _ h => h) hr c z hc hc2 hroot hz hz1
  have he := generating_function_rate n D.maxLarge 0 c (1 + z / (c - 1)) 1 z α 0 γ
    (by linarith) (by positivity) (by norm_num) (by norm_num) hz hz1 hQ (by simp)
    (by simpa using hrate)
  simp only [pow_zero, one_mul] at he
  calc
    _ ≤ _ := hh
    _ = ((n + 2 : ℝ) ^ ℓ * (n + 1 : ℝ)) *
        (c ^ n * (1 + z / (c - 1)) ^ n / z ^ D.maxLarge) := by ring
    _ ≤ _ := mul_le_mul_of_nonneg_left he (by positivity)

theorem states_residual_rate (D : ClassData n ℓ) (β : Fin ℓ → ℕ) (k : ℕ) (hk : 1 ≤ k)
    (hmass : ∀ b, (∑ s, β s * (if D.tests s < b then 1 else 0)) ≤ min b k)
    (c z α L γ : ℝ) (hc : 1 < c) (hc2 : c < 2)
    (hroot : 1 ≤ c * (c - 1) ^ (k - 1)) (hz : 0 < z) (hz1 : z ≤ 1)
    (hQ : (D.maxLarge : ℝ) ≤ α * n)
    (hD0 : L * n ≤ (D.requirementMass β D.initial : ℝ))
    (hrate : Real.log c + Real.log (1 + z * (c - 1)) -
      (1 - L + k * α) * Real.log (c - 1) - α * Real.log z ≤ γ * Real.log 2) :
    ((D.states (D.retainResidual β k)).card : ℝ) ≤
      (n + 2 : ℝ) ^ ℓ * (n + 1 : ℝ) * (2 : ℝ) ^ (γ * n) := by
  by_cases hs : D.retainResidual β k D.initial
  · let D0 := D.requirementMass β D.initial
    let Δ := n + k * D.maxLarge - D0
    have hsource : D0 ≤ n + k * D.maxLarge := by
      simpa only [show D.initial.2.1.card = 0 from rfl, zero_add] using hs.2
    have heq : Δ + D0 = n + k * D.maxLarge := Nat.sub_add_cancel hsource
    have hkeep (st : State n ℓ) (hst : D.retainResidual β k st) :
        st.2.1.card + D.requirementMass β st ≤ Δ + D.requirementMass β D.initial := by
      change _ ≤ Δ + D0
      rw [heq]
      exact hst.2
    have hΔ : (Δ : ℝ) ≤ (1 - L + k * α) * n := by
      have heqR := congrArg (fun a : ℕ => (a : ℝ)) heq
      push_cast at heqR
      have hq := mul_le_mul_of_nonneg_left hQ (Nat.cast_nonneg k : (0 : ℝ) ≤ k)
      change L * n ≤ (D0 : ℝ) at hD0
      nlinarith
    have hh := D.states_residual_bound (D.retainResidual β k) β k Δ hk hmass
      (fun _ h => h.1) hkeep c z hc hc2 hroot hz hz1
    have he := generating_function_rate n D.maxLarge Δ c (1 + z * (c - 1)) (c - 1) z
      α (1 - L + k * α) γ (by linarith) (by positivity) (by linarith) (by linarith)
      hz hz1 hQ hΔ hrate
    calc
      _ ≤ _ := hh
      _ = ((n + 2 : ℝ) ^ ℓ * (n + 1 : ℝ)) *
          (c ^ n * (1 + z * (c - 1)) ^ n / ((c - 1) ^ Δ * z ^ D.maxLarge)) := by ring
      _ ≤ _ := mul_le_mul_of_nonneg_left he (by positivity)
  · rw [D.states_empty_of_source_failed _ hs, card_empty, Nat.cast_zero]
    positivity

end ClassData
end
end Permanent


==> anc/Permanent/StateRealizationTransitions.lean <==
import Permanent.StateContinuation

/-! Transport the representative-row realizations along the concrete
stored-state transitions. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical
attribute [local instance] completionDecidableEq

namespace MarkedRealization
variable {α β : Type*} [Fintype α] [Fintype β]
    {C C' : Finset α} {d d' : β → ℕ}

/-- Change only equal labels in the type of a realization. Its actual
marked set and pin function remain definitionally unchanged. -/
def transport (T : MarkedRealization C d) (hC : C = C') (hd : d = d') :
    MarkedRealization C' d' where
  marked := T.marked
  pin := T.pin
  subset := hC ▸ T.subset
  fibre_card := by intro j; rw [← congrFun hd j]; exact T.fibre_card j

omit [Fintype β] in
theorem transport_ground (T : MarkedRealization C d) (hC : C = C') (hd : d = d') :
    (T.transport hC hd).ground = T.ground := by simp [ground, transport, hC]
end MarkedRealization

def rowSet (n : ℕ) (S : Finset ℕ) : Finset (Fin n) := univ.filter fun i => i.val ∈ S

@[simp] theorem mem_rowSet (n : ℕ) (S : Finset ℕ) (i : Fin n) :
    i ∈ rowSet n S ↔ i.val ∈ S := by simp [rowSet]

theorem rowSet_card (n : ℕ) (S : Finset ℕ) (hS : S ⊆ range n) : (rowSet n S).card = S.card :=
  coveredRows_card (n := n) (ℓ := 0) (fun _ => 0, (S, fun _ => 0)) hS

theorem coveredRows_small {n ℓ : ℕ} (D : ClassData n ℓ) (st : State n ℓ) (B : Finset ℕ) :
    coveredRows (D.smallTarget st B) = coveredRows st ∪ rowSet n B := by
  ext i
  simp [coveredRows, rowSet, ClassData.smallTarget]

theorem coveredRows_mark {n ℓ : ℕ} (D : ClassData n ℓ) (st : State n ℓ) (i j : Fin n) :
    coveredRows (D.markedTarget st i j) = insert i (coveredRows st) := by
  ext k
  simp [coveredRows, ClassData.markedTarget, Fin.ext_iff]

theorem endpointValues_mark {n ℓ : ℕ} (D : ClassData n ℓ) (st : State n ℓ)
    (i j : Fin n) (hj : (st.1 j).val < n) :
    (fun k => ((D.markedTarget st i j).1 k).val) =
      MarkedRealization.incrementEndpoint (fun k => (st.1 k).val) j := by
  funext k
  by_cases hk : k = j
  · subst k
    simp [ClassData.markedTarget, MarkedRealization.incrementEndpoint,
      min_eq_right (by omega : (st.1 j).val + 1 ≤ n)]
  · simp [ClassData.markedTarget, MarkedRealization.incrementEndpoint, hk]

/-- Reuse the same representatives when a small star is covered. -/
def smallStateRealization {n ℓ : ℕ} (D : ClassData n ℓ) (st : State n ℓ)
    (T : StateRealization st) (B : Finset ℕ) : StateRealization (D.smallTarget st B) :=
  (T.coverBlock (rowSet n B)).transport (coveredRows_small D st B).symm rfl

/-- Move the newly covered row into its selected endpoint fibre. -/
def markedStateRealization {n ℓ : ℕ} (D : ClassData n ℓ) (st : State n ℓ)
    (T : StateRealization st) (i j : Fin n) (hi : i.val ∉ st.2.1) (hj : (st.1 j).val < n) :
    StateRealization (D.markedTarget st i j) :=
  (T.markRow i (by simpa using hi) j).transport (coveredRows_mark D st i j).symm
    (endpointValues_mark D st i j hj).symm

theorem smallStateRealization_ground {n ℓ : ℕ} (D : ClassData n ℓ) (st : State n ℓ)
    (T : StateRealization st) (B : Finset ℕ) (hB : Disjoint B st.2.1) :
    (smallStateRealization D st T B).ground = T.ground \ rowSet n B := by
  change (univ \ coveredRows (D.smallTarget st B)) ∪ T.marked = T.ground \ rowSet n B
  rw [coveredRows_small]
  change (T.coverBlock (rowSet n B)).ground = T.ground \ rowSet n B
  apply MarkedRealization.coverBlock_ground
  apply disjoint_left.mpr
  intro i hiB hiS
  exact disjoint_left.mp hB ((mem_rowSet n B i).mp hiB) ((mem_coveredRows st i).mp hiS)

theorem markedStateRealization_ground {n ℓ : ℕ} (D : ClassData n ℓ) (st : State n ℓ)
    (T : StateRealization st) (i j : Fin n) (hi : i.val ∉ st.2.1) (hj : (st.1 j).val < n) :
    (markedStateRealization D st T i j hi hj).ground = T.ground := by
  change (univ \ coveredRows (D.markedTarget st i j)) ∪ insert i T.marked = T.ground
  rw [coveredRows_mark]
  exact T.markRow_ground i (by simpa using hi) j

/-- The stored-state suffix after a small choice is the complementary
continuation in the checked local recurrence. -/
theorem stateContinuation_small {n ℓ : ℕ} {R : Type*} [CommRing R]
    (D : ClassData n ℓ) (st : State n ℓ) (T : StateRealization st) (B : Finset ℕ)
    (hBN : B ⊆ range n) (hBS : Disjoint B st.2.1) (A : Fin n → Fin n → R) :
    stateContinuation D (D.smallTarget st B) A =
      finiteMarkedClassSum D (T.ground \ rowSet n B) T.marked T.pin
        (lowerRequirements D st.2.2 (rowSet n B).card) A := by
  rw [stateContinuation_eq_realization D _ (smallStateRealization D st T B) A,
    smallStateRealization_ground D st T B hBS]
  change finiteMarkedClassSum D _ T.marked T.pin (D.smallTarget st B).2.2 A = _
  rw [smallTarget_lowerRequirements, rowSet_card n B hBN]

theorem stateContinuation_mark {n ℓ : ℕ} {R : Type*} [CommRing R]
    (D : ClassData n ℓ) (st : State n ℓ) (T : StateRealization st)
    (i j : Fin n) (hi : i.val ∉ st.2.1) (hj : (st.1 j).val < n) (A : Fin n → Fin n → R) :
    stateContinuation D (D.markedTarget st i j) A =
      finiteMarkedClassSum D T.ground (insert i T.marked) (Function.update T.pin i j) st.2.2 A := by
  rw [stateContinuation_eq_realization D _ (markedStateRealization D st T i j hi hj) A,
    markedStateRealization_ground]
  rfl

end
end Permanent


==> anc/Permanent/SubsetRelabel.lean <==
import Permanent.FinitePin

/-! Relabelling arbitrary remaining subsets, not just full finite universes.
The mapped partition retains its exact block counts and Binet--Minc weight. -/
namespace Permanent
open Finset
noncomputable section
open scoped Classical

variable {α γ R : Type*} [CommRing R]

def relabelSubsetPartition (e : α ≃ γ) {S : Finset α} (P : Finpartition S) :
    Finpartition (S.map e.toEmbedding) := P.map (finsetLabelIso e)

@[simp] theorem relabelSubsetPartition_parts (e : α ≃ γ) {S : Finset α} (P : Finpartition S) :
    (relabelSubsetPartition e P).parts = P.parts.map (finsetLabelIso e).toEmbedding := rfl

def subsetPartitionLabelEquiv (e : α ≃ γ) (S : Finset α) :
    Finpartition S ≃ Finpartition (S.map e.toEmbedding) where
  toFun := relabelSubsetPartition e
  invFun Q := (relabelSubsetPartition e.symm Q).copy (by simp [map_map])
  left_inv P := by
    apply Finpartition.ext
    simp only [Finpartition.copy_parts, relabelSubsetPartition_parts, map_map]
    have he : ((finsetLabelIso e).toEmbedding.trans (finsetLabelIso e.symm).toEmbedding) =
        Function.Embedding.refl (Finset α) := by
      apply Function.Embedding.ext
      intro B
      exact e.finsetCongr.left_inv B
    rw [he, map_refl]
  right_inv Q := by
    apply Finpartition.ext
    simp only [relabelSubsetPartition_parts, Finpartition.copy_parts, map_map]
    have he : ((finsetLabelIso e.symm).toEmbedding.trans (finsetLabelIso e).toEmbedding) =
        Function.Embedding.refl (Finset γ) := by
      apply Function.Embedding.ext
      intro B
      exact e.finsetCongr.right_inv B
    rw [he, map_refl]

/-- The block of a relabelled leaf is the relabelled original block. -/
theorem relabelSubsetPartition_part (e : α ≃ γ) {S : Finset α} (P : Finpartition S) (x : α) :
    (relabelSubsetPartition e P).part (e x) = (P.part x).map e.toEmbedding := by
  by_cases hx : x ∈ S
  · apply Finpartition.part_eq_of_mem
    · exact mem_map.mpr ⟨P.part x, (P.part_mem).mpr hx, rfl⟩
    · exact mem_map.mpr ⟨x, (P.mem_part_self).mpr hx, rfl⟩
  · have hn : e x ∉ S.map e.toEmbedding := by simpa using hx
    rw [(relabelSubsetPartition e P).part_eq_empty.mpr hn, P.part_eq_empty.mpr hx]
    simp

theorem subset_coefficient_relabel (e : α ≃ γ) {S : Finset α} (P : Finpartition S) :
    Monomial.binetMincCoefficient (R := R) (relabelSubsetPartition e P) =
      Monomial.binetMincCoefficient (R := R) P := by
  simp [Monomial.binetMincCoefficient, relabelSubsetPartition_parts, finsetLabelIso_apply]

theorem subset_class_valid_relabel {n ℓ : ℕ} (D : ClassData n ℓ) (e : α ≃ γ)
    {S : Finset α} (P : Finpartition S) (a : Fin ℓ → Fin (n + 2)) :
    ClassPartitionValid D (relabelSubsetPartition e P) a ↔ ClassPartitionValid D P a := by
  have hq : largeStarCount D.cutoff (relabelSubsetPartition e P) = largeStarCount D.cutoff P := by
    simp [largeStarCount, relabelSubsetPartition_parts, filter_map, finsetLabelIso_apply]
  have hs (s : Fin ℓ) : remainingSmallCount D (relabelSubsetPartition e P) s = remainingSmallCount D P s := by
    simp [remainingSmallCount, relabelSubsetPartition_parts, filter_map, finsetLabelIso_apply]
  simp only [ClassPartitionValid, hq, hs]

end
end Permanent


==> anc/Permanent/TailDeletion.lean <==
import Permanent.PrefixCounting

/-! Deleting a forced covered prefix is an injective reduction to the
prefix-constrained subset families. This connects the state-history
invariants to the counting estimate for both early and residual classes. -/
namespace Permanent
open Finset

/-- Delete the first m leaves and renumber the remaining ones from zero. -/
def deletePrefix (m : ℕ) (S : Finset ℕ) : Finset ℕ :=
  (S \ range m).image fun i => i - m

theorem deletePrefix_mem {m : ℕ} {S : Finset ℕ} {j : ℕ} :
    j ∈ deletePrefix m S ↔ j + m ∈ S := by
  unfold deletePrefix
  constructor
  · intro hj
    obtain ⟨i, hi, he⟩ := mem_image.mp hj
    obtain ⟨hiS, him⟩ := mem_sdiff.mp hi
    have hmi : m ≤ i := by simpa using him
    have hij : j + m = i := by omega
    simpa [hij] using hiS
  · intro hj
    apply mem_image.mpr
    exact ⟨j + m, mem_sdiff.mpr ⟨hj, by simp⟩, by omega⟩

theorem deletePrefix_subset {N m : ℕ} {S : Finset ℕ}
    (hSN : S ⊆ range N) : deletePrefix m S ⊆ range (N - m) := by
  intro j hj
  have h := mem_range.mp (hSN (deletePrefix_mem.mp hj))
  exact mem_range.mpr (by omega)

theorem deletePrefix_card {m : ℕ} {S : Finset ℕ} (hm : range m ⊆ S) :
    (deletePrefix m S).card = S.card - m := by
  unfold deletePrefix
  rw [card_image_of_injOn, card_sdiff_of_subset hm, card_range]
  intro a ha b hb he
  have ha' := (mem_sdiff.mp ha).2
  have hb' := (mem_sdiff.mp hb).2
  simp only [mem_range, not_lt] at ha' hb'
  change a - m = b - m at he
  omega

theorem deletePrefix_injective {m : ℕ} {S T : Finset ℕ}
    (hS : range m ⊆ S) (hT : range m ⊆ T)
    (he : deletePrefix m S = deletePrefix m T) : S = T := by
  ext i
  by_cases hi : i < m
  · exact iff_of_true (hS (mem_range.mpr hi)) (hT (mem_range.mpr hi))
  · have h := Finset.ext_iff.mp he (i - m)
    rw [deletePrefix_mem, deletePrefix_mem] at h
    simpa [Nat.sub_add_cancel (by omega : m ≤ i)] using h

theorem deletePrefix_hasPrefix {m p : ℕ} {S : Finset ℕ}
    (hp : HasPrefix S (m + p)) : HasPrefix (deletePrefix m S) p := by
  intro j hj
  apply deletePrefix_mem.mpr
  apply hp
  have hjp := mem_range.mp hj
  exact mem_range.mpr (by omega)

/-- Any structurally reachable covered set at a fixed marked total maps to
one of the subsets counted by the early bound. -/
theorem reachable_deletePrefix {N r m b : ℕ} {S : Finset ℕ}
    (hSN : S ⊆ range N) (h : Reachable r S m b) :
    deletePrefix m S ∈ prefixConstrained (N - m) 0 r := by
  have hprefix := reachable_prefix h
  have hbound := reachable_card h
  have hm : range m ⊆ S := (range_mono (by omega : m ≤ m + b)).trans hprefix
  have hcard := deletePrefix_card hm
  have htail := deletePrefix_hasPrefix hprefix
  have hsub := deletePrefix_subset (m := m) hSN
  have hb : b ≤ N - m := by
    have hlen := card_le_card hprefix
    have hn := card_le_card hSN
    simp only [card_range] at hlen hn
    omega
  have hcp : b ≤ coveredPrefix (N - m) (deletePrefix m S) :=
    Nat.le_findGreatest hb htail
  apply mem_filter.mpr
  refine ⟨mem_powerset.mpr hsub, ?_⟩
  simp only [zero_add]
  rw [hcard]
  exact (by omega : S.card - m ≤ r * b).trans (Nat.mul_le_mul_left _ hcp)

/-- A retained residual state maps to the stronger family with budget Δ-m. -/
theorem pruned_deletePrefix {N r k m b P Δ : ℕ} {S : Finset ℕ}
    (hSN : S ⊆ range N) (h : MeasuredReachable r k S m b P)
    (hkeep : S.card ≤ Δ + P) :
    m ≤ Δ ∧ deletePrefix m S ∈ prefixConstrained (N - m) (Δ - m) k := by
  obtain ⟨hprefix, hmΔ, hsize⟩ := measured_pruned h hkeep
  refine ⟨hmΔ, mem_filter.mpr ⟨mem_powerset.mpr (deletePrefix_subset hSN), ?_⟩⟩
  have hm : range m ⊆ S := (range_mono (by omega : m ≤ m + b)).trans hprefix
  rw [deletePrefix_card hm]
  have hb : b ≤ N - m := by
    have hlen := card_le_card hprefix
    have hn := card_le_card hSN
    simp only [card_range] at hlen hn
    omega
  have hcp : b ≤ coveredPrefix (N - m) (deletePrefix m S) :=
    Nat.le_findGreatest hb (deletePrefix_hasPrefix hprefix)
  exact hsize.trans (Nat.add_le_add_left (Nat.mul_le_mul_left _ hcp) _)

/-- Early-class covered-set count for an arbitrary family of reachable
states with fixed total marked count m. -/
theorem early_covered_sets_bound (N r m : ℕ) (hr : 1 ≤ r)
    (F : Finset (Finset ℕ))
    (hF : ∀ S ∈ F, S ⊆ range N ∧ ∃ b, Reachable r S m b)
    (c : ℝ) (hc : 1 < c) (hc2 : c < 2)
    (hroot : 1 ≤ c * (c - 1) ^ (r - 1)) :
    (F.card : ℝ) ≤ ((N - m : ℕ) + 1 : ℝ) * c ^ (N - m) := by
  have hcard : F.card ≤ (prefixConstrained (N - m) 0 r).card := by
    apply card_le_card_of_injOn (deletePrefix m)
    · intro S hS
      obtain ⟨hSN, b, hb⟩ := hF S hS
      exact reachable_deletePrefix hSN hb
    · intro S hS T hT he
      obtain ⟨_, bS, hbS⟩ := hF S hS
      obtain ⟨_, bT, hbT⟩ := hF T hT
      exact deletePrefix_injective
        ((range_mono (Nat.le_add_right m bS)).trans (reachable_prefix hbS))
        ((range_mono (Nat.le_add_right m bT)).trans (reachable_prefix hbT)) he
  calc
    (F.card : ℝ) ≤ ((prefixConstrained (N - m) 0 r).card : ℝ) := by exact_mod_cast hcard
    _ ≤ ((N - m : ℕ) + 1 : ℝ) * c ^ (N - m) := by
      simpa using prefix_constrained_bound (N - m) 0 r hr c hc hc2 hroot

/-- Residual covered-set count for an arbitrary family of retained states
with fixed marked total m. -/
theorem residual_covered_sets_bound (N r k m Δ : ℕ) (hk : 1 ≤ k)
    (F : Finset (Finset ℕ))
    (hF : ∀ S ∈ F, S ⊆ range N ∧
      ∃ b P, MeasuredReachable r k S m b P ∧ S.card ≤ Δ + P)
    (c : ℝ) (hc : 1 < c) (hc2 : c < 2)
    (hroot : 1 ≤ c * (c - 1) ^ (k - 1)) :
    (F.card : ℝ) ≤ ((N - m : ℕ) + 1 : ℝ) * c ^ (N - m) / (c - 1) ^ (Δ - m) := by
  have hcard : F.card ≤ (prefixConstrained (N - m) (Δ - m) k).card := by
    apply card_le_card_of_injOn (deletePrefix m)
    · intro S hS
      obtain ⟨hSN, b, P, hb, hkeep⟩ := hF S hS
      exact (pruned_deletePrefix hSN hb hkeep).2
    · intro S hS T hT he
      obtain ⟨_, bS, PS, hbS, _⟩ := hF S hS
      obtain ⟨_, bT, PT, hbT, _⟩ := hF T hT
      exact deletePrefix_injective
        ((range_mono (Nat.le_add_right m bS)).trans
          (reachable_prefix (measured_invariants hbS).1))
        ((range_mono (Nat.le_add_right m bT)).trans
          (reachable_prefix (measured_invariants hbT).1)) he
  calc
    (F.card : ℝ) ≤ ((prefixConstrained (N - m) (Δ - m) k).card : ℝ) := by exact_mod_cast hcard
    _ ≤ _ := prefix_constrained_bound (N - m) (Δ - m) k hk c hc hc2 hroot

end Permanent


==> anc/Permanent/WeightedDAG.lean <==
import Permanent.ABP

/-! Finite acyclic multigraphs with arbitrary ring weights. This intermediate
model is used only for the polynomial-weighted class graphs; the requested
MainABPStatement still uses the elementary labels of Permanent.ABP. -/
namespace Permanent
open Finset

structure WeightedDAG (V E R : Type*) where
  source : V
  sink : V
  tail : E → V
  head : E → V
  label : E → R
  rank : V → ℕ
  increasing : ∀ e, rank (tail e) < rank (head e)

namespace WeightedDAG
variable {V E R : Type*} [Fintype V] [Fintype E] [CommRing R]
noncomputable section
open scoped Classical

/-- Sum of weights of all source-to-v paths of length at most fuel. -/
def paths (G : WeightedDAG V E R) : ℕ → V → R
  | 0, v => if v = G.source then 1 else 0
  | fuel + 1, v => (if v = G.source then 1 else 0) +
      ∑ e : E, if G.head e = v then G.label e * paths G fuel (G.tail e) else 0

def height (G : WeightedDAG V E R) : ℕ := (univ : Finset V).sup G.rank + 1

omit [Fintype E] [CommRing R] in
theorem rank_lt_height (G : WeightedDAG V E R) (v : V) : G.rank v < G.height := by
  have h := le_sup (f := G.rank) (mem_univ v)
  unfold height
  omega

omit [Fintype V] in
theorem paths_stable (G : WeightedDAG V E R) (fuel : ℕ) (v : V)
    (h : G.rank v < fuel) : G.paths (fuel + 1) v = G.paths fuel v := by
  induction fuel generalizing v with
  | zero => omega
  | succ fuel ih =>
    change (if v = G.source then 1 else 0) +
        (∑ e : E, if G.head e = v then G.label e * G.paths (fuel + 1) (G.tail e) else 0) =
      (if v = G.source then 1 else 0) +
        (∑ e : E, if G.head e = v then G.label e * G.paths fuel (G.tail e) else 0)
    apply congrArg (fun x => (if v = G.source then 1 else 0) + x)
    apply sum_congr rfl
    intro e _
    by_cases he : G.head e = v
    · rw [ite_eq_left he, ite_eq_left he]
      have hi := G.increasing e
      rw [he] at hi
      rw [ih (G.tail e) (by omega)]
    · rw [ite_eq_right he, ite_eq_right he]

/-- Vertex values after all possible directed paths have been included. -/
def value (G : WeightedDAG V E R) (v : V) : R := G.paths G.height v

def output (G : WeightedDAG V E R) : R := G.value G.sink

theorem value_recurrence (G : WeightedDAG V E R) (v : V) :
    G.value v = (if v = G.source then 1 else 0) +
      ∑ e : E, if G.head e = v then G.label e * G.value (G.tail e) else 0 := by
  unfold value
  rw [← G.paths_stable G.height v (G.rank_lt_height v)]
  rfl

omit [Fintype V] in
/-- A local vertex invariant suffices to prove the graph's output. -/
theorem paths_eq_of_recurrence (G : WeightedDAG V E R) (f : V → R)
    (hf : ∀ v, f v = (if v = G.source then 1 else 0) +
      ∑ e : E, if G.head e = v then G.label e * f (G.tail e) else 0)
    (fuel : ℕ) (v : V) (h : G.rank v < fuel) : G.paths fuel v = f v := by
  induction fuel generalizing v with
  | zero => omega
  | succ fuel ih =>
    rw [paths, hf v]
    apply congrArg (fun x => (if v = G.source then 1 else 0) + x)
    apply sum_congr rfl
    intro e _
    by_cases he : G.head e = v
    · rw [ite_eq_left he, ite_eq_left he]
      have hi := G.increasing e
      rw [he] at hi
      rw [ih (G.tail e) (by omega)]
    · rw [ite_eq_right he, ite_eq_right he]

theorem output_eq_of_recurrence (G : WeightedDAG V E R) (f : V → R)
    (hf : ∀ v, f v = (if v = G.source then 1 else 0) +
      ∑ e : E, if G.head e = v then G.label e * f (G.tail e) else 0) :
    G.output = f G.sink := G.paths_eq_of_recurrence f hf _ _ (G.rank_lt_height _)

/-- Backward continuation weights also certify the output. This is useful
when a completion invariant is most naturally expressed on unused leaves. -/
theorem forward_backward (G : WeightedDAG V E R) (f : V → R)
    (hf : ∀ v, f v = (if v = G.sink then 1 else 0) +
      ∑ e : E, if G.tail e = v then G.label e * f (G.head e) else 0) :
    G.output = f G.source := by
  have hsum : (∑ v : V, G.value v * f v) =
      f G.source + ∑ e : E, G.label e * G.value (G.tail e) * f (G.head e) := by
    calc
      _ = ∑ v : V, ((if v = G.source then 1 else 0) +
          ∑ e : E, if G.head e = v then G.label e * G.value (G.tail e) else 0) * f v := by
        apply sum_congr rfl
        intro v _
        rw [G.value_recurrence]
      _ = _ := by
        simp_rw [add_mul, sum_add_distrib, sum_mul]
        rw [sum_comm]
        simp [ite_mul, mul_assoc]
  have hsum' : (∑ v : V, G.value v * f v) =
      G.output + ∑ e : E, G.label e * G.value (G.tail e) * f (G.head e) := by
    calc
      _ = ∑ v : V, G.value v * ((if v = G.sink then 1 else 0) +
          ∑ e : E, if G.tail e = v then G.label e * f (G.head e) else 0) := by
        apply sum_congr rfl
        intro v _
        rw [hf]
      _ = _ := by
        simp_rw [mul_add, sum_add_distrib, mul_sum]
        rw [sum_comm]
        simp [mul_ite, output, mul_comm, mul_left_comm]
  exact add_right_cancel (hsum'.symm.trans hsum)

end
end WeightedDAG
end Permanent


==> anc/Permanent/WeightedDAGMap.lean <==
import Permanent.WeightedDAG

/-! Ring specialization of finite weighted graph outputs. -/
namespace Permanent.WeightedDAG
open Finset
noncomputable section
open scoped Classical

variable {V E R S : Type*} [Fintype V] [Fintype E] [CommRing R] [CommRing S]

def map (G : WeightedDAG V E R) (f : R →+* S) : WeightedDAG V E S where
  source := G.source
  sink := G.sink
  tail := G.tail
  head := G.head
  label := fun e => f (G.label e)
  rank := G.rank
  increasing := G.increasing

theorem paths_map (G : WeightedDAG V E R) (f : R →+* S) (fuel : ℕ) (v : V) :
    f (G.paths fuel v) = (G.map f).paths fuel v := by
  induction fuel generalizing v with
  | zero => by_cases hv : v = G.source <;> simp [paths, map, hv]
  | succ fuel ih =>
    change f ((if v = G.source then 1 else 0) +
      ∑ e : E, if G.head e = v then G.label e * G.paths fuel (G.tail e) else 0) = _
    rw [map_add, map_sum]
    change f (if v = G.source then 1 else 0) +
      (∑ e : E, f (if G.head e = v then G.label e * G.paths fuel (G.tail e) else 0)) =
      (if v = G.source then 1 else 0) +
        ∑ e : E, if G.head e = v then f (G.label e) * (G.map f).paths fuel (G.tail e) else 0
    congr 1
    · split_ifs <;> simp
    · apply sum_congr rfl
      intro e _
      split_ifs <;> simp [map_mul, ih]

theorem output_map (G : WeightedDAG V E R) (f : R →+* S) : f G.output = (G.map f).output := by
  exact paths_map G f G.height G.sink

end
end Permanent.WeightedDAG


==> anc/README.txt <==
PERMANENT ABP — LEAN COMPANION SOURCES, VERSION 1.0.1
Radu Curticapean — https://orcid.org/0000-0001-7201-9905

Companion to "Get Permanent Results Faster by Counting Stars".

The theorem quoted in the paper
==============================
Permanent/PaperQuote.lean proves Permanent.PaperQuote.main_abp, with the
same statement and definitions printed in the paper and its Lean appendix.
For every n there is an acyclic ABP G computing the permanent of every
integer n by n matrix, with
    G.vertices + G.transitions <= C (n+1)^d 2^(0.999994 n)
for fixed C > 0 and natural d. The wrapper permits integer constants.

It follows from Permanent.main_abp in Permanent/MainTheorem.lean.
That underlying theorem proves the stronger elementary-label statement:
one ABP works over every commutative ring, with labels consisting of matrix
variables, 0, 1, and -1. Size counts vertices plus edges. Its proposition
is Permanent.MainABPStatement in Permanent/ABP.lean.

Relation to the paper
=====================
The formalization checks an earlier construction using atomic stars and
a capped residual class, rather than the paper's current incremental-star
and stellar-nursery construction. Its exponent 0.999994 is stronger than
the paper's stated exponential saving of 10^-40. This package certifies
ABP existence and size. It does not formalize the current construction,
its uniform construction/evaluation time bounds, or the current appendix's
280-cutoff numerical certificate.

Installation and verification
=============================
Requirements: Git, Python 3.9 or newer, and elan (Lean's toolchain manager).
Network access is needed for the pinned Lean/mathlib dependencies and cache.
From this directory run:
    python3 verify_checksums.py
    lake exe cache get
    python3 check.py --full
On a POSIX system the last command can also be ./check.sh --full.

lean-toolchain pins Lean 4.34.1. lakefile.toml pins mathlib to the full Git
revision in MATHLIB_REVISION; lake-manifest.json pins transitive dependencies.
Keep the manifest; a normal reproduction does not require lake update.
The cache command obtains compiled external dependencies. The check command
compiles every bundled project module from source, including the six
Monomial dependencies and the theorem quoted in the paper, then runs Audit.lean.
No sibling repository or machine-specific dependency path is required.

The external mathlib cache and proof checking require several GB of disk
and RAM. On a memory-constrained POSIX host use:
    LEAN_NUM_THREADS=1 python3 check.py --full
Linter warnings may appear without affecting proof checking. The audit for
Permanent.main_abp must report only propext, Classical.choice, Quot.sound.
Audit.lean also checks the type of Permanent.PaperQuote.main_abp.
See VERIFICATION.txt and VERIFICATION.log for this package's test record.

Reading order
=============
Permanent/PaperQuote.lean: exact integer-matrix quotation and its proof.
Permanent/ABP.lean: elementary labels, graph semantics, target proposition.
Permanent/MainTheorem.lean: final proof of Permanent.main_abp.
Permanent/BinetMinc.lean and Monomial/: Binet--Minc identity and dependencies.
Permanent/ClassAssembly.lean: the class outputs sum to the permanent.
Permanent/BinaryConstant.lean, EdgeExpansion.lean, ClassExpansion.lean:
  elementary labels, substitution, and polynomial overhead.
Permanent/StateCounting.lean, StateRates.lean, SelectedStateBounds.lean:
  retained-state estimates and their parameter instantiation.
Permanent/LogIntervals.lean and RateCertificate.lean:
  rational logarithm bounds and the formalized numerical certificate.
Permanent.lean: root import of the full development, including PaperQuote.
Audit.lean: axiom reports and a type check of the quoted theorem.
scripts/generate_rate_certificate.py: optional rational-witness generator.
SHA256SUMS and verify_checksums.py: integrity check for the packaged files.

Trust and licensing
===================
The Lean kernel checks the proofs and numerical inequalities. There are
no sorry/admit placeholders or added axioms. Python only proposes rational
witnesses; it is not trusted by the proof, and regeneration is optional.
The checked-in RateCertificate.lean suffices to verify the formalized rate.
No native_decide is used.

The package contains source and documentation, without compiled artifacts,
dependency caches, Git histories, or working notes. Original material,
including the six bundled Monomial modules, remains CC BY-NC-SA 4.0.
See LICENSE.txt, THIRD_PARTY.txt, and LICENSES/ for the unchanged licenses.
CITATION.cff gives author and version metadata; cite the accompanying paper.


==> anc/SHA256SUMS <==
8975eb9ced4cc1eb9ee6d3a8215c08f5e64686780ffca672c8b9e886979fe579  Audit.lean
b09692abbc878a99ac62726d45ddac62b1b5c772876e1091d6a774f0a9a76244  BUNDLED_MONOMIAL.txt
220b0b1d8dbcae52c1fcbecbfba957c6834b87e0db93a4459367a48db0310206  CITATION.cff
0fd6968a3f1de03051811cf6b557b803396d4ab5d9d36a1491b520e7cf8f43fd  LICENSE.txt
e66c269d4819aaab34b49ef5220c4ddab6756f21bb5180761a4eb8561f2b7bbd  LICENSES/CC-BY-NC-SA-4.0.txt
b40930bbcf80744c86c46a12bc9da056641d722716c378f5659b9e555ef833e1  LICENSES/Mathlib-Apache-2.0.txt
d26684ea790064f49bcb150415b3a062ec30b5e646b207927aa3fc5fcbb43fbe  MATHLIB_REVISION
b7f7ea96e1cdb1134cbd1f61f9917afa2f58e7fdbdde8d49fc6a0f9451940f97  Monomial/BinetMinc.lean
15bb40256dfa3ebef90f650c2e16e4d2f24e86f449741f651f127baf5f6eed8b  Monomial/CyclePartitions.lean
1a88d893ac3e906aeb20d15e8707d145a6702b6681d35b7eb0cdca8f0b6a8627  Monomial/ForcedPairs.lean
83087c84310ba56592b3eb8290fd85cc0a61e0476b2e245bb200fba1a6e75d80  Monomial/PartitionAssignments.lean
e73d64588ece9384af41e040fce17bb523f457daab452c9929c0ecfb89576611  Monomial/PartitionPolynomial.lean
9e0a28c4a92b87930427fc3b98b00da88ba194c8726f063579b5b76a81f257a5  Monomial/Rectangular.lean
4865f66da0fd4299883cbe035d19dc865b00905d21138e93f4ad028244dad2ff  PROVENANCE.txt
c3e2a6dabba1da13924fe256e05f6d306cbc183f904cbc9588b69fdc5bf0ea8d  Permanent/ABP.lean
a02dd9fad0d76f4a5924ec9e7476e7be812f047a45d36bb4a10ce8ae75454baa  Permanent/BinaryConstant.lean
4b1aa410a60bf403d38df27f6e26a254b7ee78d2775f8e5543725473c1f9ffcc  Permanent/BinetMinc.lean
c19138f66e5748686f448a82023ae1cc1a1f55f37834a6f529740c1db2a7dbed  Permanent/Canonical.lean
ece31bab54aea7cb31435858910ebec0c2203cd13461b4973753ecb81dcb35ee  Permanent/ChoiceReindex.lean
30ed82aeeecfddd93dd39960b43b39e3b7339cffc66b98c9e41d4824c795bc77  Permanent/ChoiceValues.lean
ed5b151af7a8655ac6008f9ff87ff1b6b04f50e6d3254f726ad13e53c573fb2a  Permanent/ClassAssembly.lean
c4bbf2088df4e6adc0192cb0efb2480e9b4e1baa130cccdef691beaad839539f  Permanent/ClassAutomaton.lean
27c6f27993dfedc0f12fd8039f6fcc4cdd4fd4fa11a4dc50f1654ebd512b4efa  Permanent/ClassDecomposition.lean
ca2f05de9b690e496d4fc95e919bda6982cee00c849406e6a41d55f33a07b25c  Permanent/ClassExpansion.lean
269629580ec8d98177020aae16425d54611ed9de861065e4e70854498d30c557  Permanent/ClassGraph.lean
c75c8a50a54a1e49e979b2f437b27a9b956e4f62329e0d3d511aa71f2270c531  Permanent/ClassGraphCertificate.lean
96cf3afdb8662810bd71ab922b3848449ea28ad5260dfe997ebeef8a3e640dc5  Permanent/ClassGraphSize.lean
fe4a59733703f6c0251ad42db95e0e366743c378e7d6f6be23bf7d6045f02c70  Permanent/CompletionPolynomial.lean
8a023f2bc6dd0563625e17a8fc1f38b71bf636640cbcbde6dd9024b63d57c536  Permanent/CompletionRelabel.lean
83f3fbe0a9f41e240273bbea3b1d07d27e41dcca743d0b33c9e792148ae0a056  Permanent/CompletionWeights.lean
fb4aa26155a7adafd2b87ee3b198e6c9c7b0347fe82d044dd505176c67a0826e  Permanent/Counting.lean
bd006b39a43ae2319a56d0f008fdacd7d41dfa84ba4ba630ce33f6aa8e9cc767  Permanent/CutoffMass.lean
505b979034cf5a094b3c83bc54ff4ed13816da5dcec40f576dfd2e99f2556cd2  Permanent/DirectCompletion.lean
c10f7853e114ca06d00aa80fb2d950889f36d3553a0d22d4b14747c07c5fa09a  Permanent/DirectGraphCorrect.lean
48ffa15a1039f311fe4c1d5d76659c2f9dd1e6cf15e3a9cbdf7adb2d47e5ba77  Permanent/EdgeExpansion.lean
c7fcadf99a3ba715085d047a466dd8890800ee4d0888ff2b8fa4231c98aa6977  Permanent/ElementaryConstants.lean
5877165efb73b4a8577b7c966df849e9fd8b41176eccab4ae1792b85c3117102  Permanent/ElementaryDAG.lean
783f84cc9d015d3304e98846ae39a62f2499332a51d4c6d201badfce97f2c17c  Permanent/ElementaryProgram.lean
e63a11b57b2aee82f0911fcd98c96024f1e26c3165083a6ea574cdcb6e938851  Permanent/EndpointCounting.lean
9988451d5358a8c0cde003e5e9d07cf53b8cf89e2db0e6ce11891de1d06784aa  Permanent/ExponentialRate.lean
240486cc9042d821f494bcc79ffc25a83d7d3dffc0a6212f580f206ee9d18609  Permanent/FiniteContinuation.lean
6731298ef5cbeae260e62827cd497889adc1f8bebf07b6d22fd7dcf9e8b4927a  Permanent/FiniteMarkedAssignment.lean
df9f1efbf9d79006bdfe6ec48e57622a892613383479b4419b66cf2740516fbf  Permanent/FiniteMarkedClass.lean
ccf3f633917a13edce38eda22032dcebd704cbd7cf8ba624617cc0827ca78b7a  Permanent/FinitePin.lean
e7215d4443dffce4d80b4e478eeb755eff98379dd8288261bd2d3375e8c6bb4d  Permanent/FiniteRelabel.lean
3c1781f473b78422f28d76edd2f7c2e49c73005e6564c535a62321994a682866  Permanent/LogIntervals.lean
14b5235d6cc328db45f7b28c6631a5f14ca2a6e25d3477bc9997bb4cc75ed810  Permanent/MainTheorem.lean
4cfd9ec19691a4418e6c5f9cfccdfc296a1f5ec0e6da18b247e41013c9bdfa71  Permanent/MarkedAssignment.lean
7478e9041b489694550618b6eddd34fc24f12bdefe3f801937b9f273be46e7d7  Permanent/MarkedClassSum.lean
1171335a4c09742a433ec0fedab38d8d4fcddc2bad0a7059f608b0e6189a4e89  Permanent/MarkedRealization.lean
2b6e9237ac525bbd95a1cb3c4c3ab5aae4d34f3532ab633d4d338e08aa7026d3  Permanent/MultiscaleABP.lean
bb8f99a9311015b0be1bbd305f0d2f16af4d2dcaeb73f6a9cb1d5801453ebbad  Permanent/PaperQuote.lean
bfc0888858e9b8ae817c37c44622eae3e478c5fe851008ca547c37c5ff833758  Permanent/PartitionRefinement.lean
578e7794df29c6006108be3fc7429ec7a8964e56867adb62ae65e249150bf934  Permanent/PartitionRelabel.lean
dcaa6e5a753d9ee20c443274d4844be55a9ce285e8203902c658db8ce79b8116  Permanent/PartitionSplit.lean
a808a1fe37f51c1623c5acffa3d8ecd97dfc4683ce9a8a52f479d8958cd9441a  Permanent/PartitionWeight.lean
377e0759909deab1badda9c54542fdc659745e90b142b82e0cbb8fdcb7c1f2e4  Permanent/PolynomialOverhead.lean
b2165b7fcfe61bf6abc1c28044cb2ad16e4916c3542d30c4c1bcf267d47e6ddc  Permanent/PrefixCounting.lean
4a4861e60340940dbf2ec2b8c3c8f81e3b13df52abd68b6ce593dd4b03eb6b95  Permanent/ProgramOperations.lean
a5c83d1d20e2b851d41a684e9004f539a7d4b344d7a8ed3fb7f44f5bb438815f  Permanent/PruningSafety.lean
711ac699bd0d025d8d2ad0e56a63fb840b97ea549536946d101cb9f5b143a296  Permanent/RateCertificate.lean
c503bb2595bb3002c6b6dfdbf34fe3ea209c00869cc12a7682c252e06c6d7a32  Permanent/RealizationInvariant.lean
a85dd015a6714474452357b2fad5f92f146147899bc1289ef09654e308e1cedf  Permanent/RealizationTransitions.lean
2f437e8ef7fb2e809044fdaf85fb74643184c8a611de21af5841ef4354279a9a  Permanent/RejectedContinuation.lean
b5f409e7a00efe575aa5c71dd60a4b6c95bb8c8c08fbf6fee440e8c5735187eb  Permanent/ResidualZero.lean
22775ccd4715ae5a9eb59aee297173c8b380e8e9ce756cfc0c5934beea26b2a9  Permanent/ScheduleMass.lean
08fbdffde33373f34aefeedc0ca8d2ecf9091ba5e4aeeec6670633fab6ae0d01  Permanent/SelectedStateBounds.lean
bcba18dd7c20deaa2d7dfcd765f09a978e69a5de22a2d0bc1ac88e5c29d3015f  Permanent/StateChoiceRecurrence.lean
4faa0f3e4d0b39e15edb5e0ddd488de51d35bd7ba2983568929df73f7ddc53fa  Permanent/StateContinuation.lean
ffb76eba3e9c7fc9f8c99827c3c55e74556953315f16b9733a30a39e4a26d0f5  Permanent/StateCounting.lean
0e1152a92bcc9d18f651bf3a87e4c8aed9f3b61f6283f921d3c8a4b875a3b4f2  Permanent/StateRates.lean
acc8e70d51c7d41e0fee921c52cb4b604d1a5ec7ff366b25db83ac59f7ef009a  Permanent/StateRealizationTransitions.lean
fa32720f2034629e026f532dd473c9519d6b301b81bf4ced51a00192d3f18385  Permanent/SubsetRelabel.lean
36e4ca8fcb0d42cf94d320936def93cdfc47c0e6345a3fac810e445a9e6a41f2  Permanent/TailDeletion.lean
28ed9a2c30964a45e3ba59fea7de3d31233070e6efccbdcd094549de05dc1958  Permanent/WeightedDAG.lean
c02a013ebfb3ce72b19c14807cfd22ce9d278a86a3bd90c85c2b349fcc40bdc6  Permanent/WeightedDAGMap.lean
e958478c6f2c69df826a746a1fb7719b8133e0b32a8f8715a9f99fd8fee77e58  Permanent.lean
4120319d92ae99ff170243eb4fd7a23309c8c723499537859fc2422670bc3b74  README.txt
555ff6bcaf692fd5d691e568e88856b6370d3edb9303679d06b93e469f7bacd5  THIRD_PARTY.txt
82394d0d6641a926c0683cf4e24d1f3ecdb4c213c8b54d4054d022053d9d2145  VERIFICATION.log
42cb57c8cddf78babe86b22ab1f2519de368d00075a96c34d806412579a98cb7  VERIFICATION.txt
9cc0c982f198a62a9e3fb7feeba8767b60d0e3e414ade6557098af25580ca473  check.py
ce625135adc235e1042179f4b990d78eeb0e3e824dda6a396794da408304c7a0  check.sh
0a5ddcb3e39079fb31deac26ef330ba1a6f134b72feac085825acb2685aa7813  lake-manifest.json
b4856b4fa030c0bfe07106946c54c5c19037d19ff1b3a6e87bfdc5395235f22c  lakefile.toml
d5edba4e4b8faad9c1baeadb265716d20d03be4d1a2647dc5e35b0c0325bea7b  lean-toolchain
725e64df5dabd0792b9d447f73035c93dcdafb2329c9ce592259d8ad7fda22b1  scripts/generate_rate_certificate.py
222197a2d7d813927e038d78287fbe91609da2129cf199411bcf6eb062aef074  verify_checksums.py


==> anc/THIRD_PARTY.txt <==
External dependencies (downloaded; source not included)
======================================================
Lean 4.34.1: https://github.com/leanprover/lean4
mathlib: https://github.com/leanprover-community/mathlib4
Pinned revision: d13f23b723b8a846827a245b89c10fc7d3f11612
mathlib is Apache-2.0; a copy is in LICENSES/Mathlib-Apache-2.0.txt.
Other external dependencies and exact Git revisions are in lake-manifest.json.
Consult each dependency's own license in its downloaded checkout.

Bundled local dependency
========================
Monomial/: only the transitive BinetMinc import closure, six Lean files.
Copied without mathematical edits from the author's existing local Monomial
project. Released with the original package material under CC BY-NC-SA-4.0.
The original local project contained no separate license file. This notice
records provenance without including local directory names or unrelated work.


==> anc/VERIFICATION.log <==
Checking Permanent.ABP
Checking Permanent.Canonical
Checking Permanent.Counting
Checking Monomial.Rectangular
Checking Monomial.CyclePartitions
Checking Monomial.PartitionAssignments
Checking Monomial.ForcedPairs
Checking Monomial.PartitionPolynomial
Checking Monomial.BinetMinc
Checking Permanent.BinetMinc
Checking Permanent.PrefixCounting
Checking Permanent.EndpointCounting
Checking Permanent.TailDeletion
Checking Permanent.StateCounting
Checking Permanent.CutoffMass
Checking Permanent.ClassAutomaton
Checking Permanent.WeightedDAG
Checking Permanent.ClassGraph
Checking Permanent.ClassGraphSize
Checking Permanent.CompletionWeights
Checking Permanent.CompletionPolynomial
Checking Permanent.ElementaryConstants
Checking Permanent.ClassDecomposition
Checking Permanent.PartitionRelabel
Checking Permanent.PartitionSplit
Checking Permanent.CompletionRelabel
Checking Permanent.PruningSafety
Checking Permanent.PartitionRefinement
Checking Permanent.PartitionWeight
Checking Permanent.MarkedAssignment
Checking Permanent.MarkedClassSum
Checking Permanent.FiniteMarkedAssignment
Checking Permanent.FiniteMarkedClass
Checking Permanent.FiniteContinuation
Checking Permanent.FinitePin
Checking Permanent.SubsetRelabel
Checking Permanent.FiniteRelabel
Checking Permanent.MarkedRealization
Checking Permanent.RealizationInvariant
Checking Permanent.RealizationTransitions
Checking Permanent.StateContinuation
Checking Permanent.StateRealizationTransitions
Checking Permanent.DirectCompletion
Checking Permanent.ChoiceReindex
Checking Permanent.ChoiceValues
Checking Permanent.StateChoiceRecurrence
Checking Permanent.WeightedDAGMap
[project]/Permanent/WeightedDAGMap.lean:20:0: warning: automatically included section variable(s) unused in theorem `Permanent.WeightedDAG.paths_map`:
  [Fintype V]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype V] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
Checking Permanent.RejectedContinuation
Checking Permanent.ClassGraphCertificate
Checking Permanent.DirectGraphCorrect
[project]/Permanent/DirectGraphCorrect.lean:33:29: warning: Variable name `D` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _D

Note: This linter can be disabled with `set_option linter.unusedVariables false`
Checking Permanent.ResidualZero
Checking Permanent.ScheduleMass
Checking Permanent.ClassAssembly
Checking Permanent.ElementaryDAG
[project]/Permanent/ElementaryDAG.lean:102:34: warning: Unused tactic linter: `contradiction` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
[project]/Permanent/ElementaryDAG.lean:102:34: warning: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
Checking Permanent.BinaryConstant
[project]/Permanent/BinaryConstant.lean:45:62: warning: Unused tactic linter: `omega` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
[project]/Permanent/BinaryConstant.lean:45:62: warning: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
[project]/Permanent/BinaryConstant.lean:63:28: warning: This simp argument is unused:
  hb

Hint: Omit it from the simp argument list.
  [apply] simp [binaryConstant, hz, Label.eval, integerSign, h1]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
[project]/Permanent/BinaryConstant.lean:67:28: warning: This simp argument is unused:
  hb

Hint: Omit it from the simp argument list.
  [apply] simp [binaryConstant, hz, Label.eval, integerSign, h1]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
Checking Permanent.EdgeExpansion
[project]/Permanent/EdgeExpansion.lean:47:0: warning: automatically included section variable(s) unused in theorem `Permanent.WeightedDAG.expandEdges_size`:
  [CommRing R]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [CommRing R] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
[project]/Permanent/EdgeExpansion.lean:88:51: warning: This simp argument is unused:
  Fintype.sum_sigma

Hint: Omit it from the simp argument list.
  [apply] simp only [ExpandedEdge, Fintype.sum_sum_type, K, ElementaryDAG.weighted, expandEdges, Sum.inr_ne_inl,
    ite_false, sum_const_zero, zero_add, Sum.inl.injEq, show (Label.one : Label n).eval A = 1 from rfl, one_mul, f]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
[project]/Permanent/EdgeExpansion.lean:89:6: warning: This simp argument is unused:
  K

Hint: Omit it from the simp argument list.
  [apply] simp only [ExpandedEdge, Fintype.sum_sum_type, Fintype.sum_sigma, ElementaryDAG.weighted, expandEdges,
    Sum.inr_ne_inl, ite_false, sum_const_zero, zero_add, Sum.inl.injEq, show (Label.one : Label n).eval A = 1 from rfl,
    one_mul, f]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
[project]/Permanent/EdgeExpansion.lean:89:9: warning: This simp argument is unused:
  ElementaryDAG.weighted

Hint: Omit it from the simp argument list.
  [apply] simp only [ExpandedEdge, Fintype.sum_sum_type, Fintype.sum_sigma, K, expandEdges, Sum.inr_ne_inl, ite_false,
    sum_const_zero, zero_add, Sum.inl.injEq, show (Label.one : Label n).eval A = 1 from rfl, one_mul, f]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
[project]/Permanent/EdgeExpansion.lean:89:33: warning: This simp argument is unused:
  expandEdges

Hint: Omit it from the simp argument list.
  [apply] simp only [ExpandedEdge, Fintype.sum_sum_type, Fintype.sum_sigma, K, ElementaryDAG.weighted, Sum.inr_ne_inl,
    ite_false, sum_const_zero, zero_add, Sum.inl.injEq, show (Label.one : Label n).eval A = 1 from rfl, one_mul, f]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
[project]/Permanent/EdgeExpansion.lean:90:104: warning: This simp argument is unused:
  f

Hint: Omit it from the simp argument list.
  [apply] simp only [ExpandedEdge, Fintype.sum_sum_type, Fintype.sum_sigma, K, ElementaryDAG.weighted, expandEdges,
    Sum.inr_ne_inl, ite_false, sum_const_zero, zero_add, Sum.inl.injEq, show (Label.one : Label n).eval A = 1 from rfl,
    one_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
[project]/Permanent/EdgeExpansion.lean:127:25: warning: This simp argument is unused:
  eq_self_iff_true

Hint: Omit it from the simp argument list.
  [apply] simp only [hh, ite_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
[project]/Permanent/EdgeExpansion.lean:144:32: warning: This simp argument is unused:
  mul_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [hw, ite_false, mul_add, add_zero, zero_add]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
[project]/Permanent/EdgeExpansion.lean:144:42: warning: This simp argument is unused:
  mul_add

Hint: Omit it from the simp argument list.
  [apply] simp only [hw, ite_false, mul_zero, add_zero, zero_add]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
Checking Permanent.ElementaryProgram
Checking Permanent.ProgramOperations
Checking Permanent.ClassExpansion
Checking Permanent.MultiscaleABP
Checking Permanent.ExponentialRate
Checking Permanent.LogIntervals
[project]/Permanent/LogIntervals.lean:20:77: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
Checking Permanent.StateRates
Checking Permanent.RateCertificate
Checking Permanent.SelectedStateBounds
Checking Permanent.PolynomialOverhead
Checking Permanent.MainTheorem
Checking Permanent.PaperQuote
Checking Permanent
'Permanent.ABP.paths_stable' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ABP.paths_map' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.correct_in_every_ring' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.reachable_prefix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.reachable_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.safe_pruning' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.measured_invariants' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.measured_pruned' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.requirement_update' depends on axioms: [propext, Quot.sound]
'Permanent.terminal_test' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.subset_generating' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.small_subsets_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.binet_minc' depends on axioms: [propext, Classical.choice, Quot.sound]
Permanent.MainABPStatement : Prop
'Permanent.prefix_constrained_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.endpoint_sum_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.early_covered_sets_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.residual_covered_sets_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.early_state_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.residual_state_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ABP.output_eq_of_recurrence' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ABP.recurrence_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.cutoffMass_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.weighted_requirement_drop_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ClassData.reachable_history' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ClassData.reachable_requirements' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ClassData.reachable_measured' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ClassData.states_early_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ClassData.states_residual_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.WeightedDAG.forward_backward' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ClassData.graph_increasing' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ClassData.graph_output_completed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ClassData.graph_size_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.completion_coefficient_L1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.completion_abs_le_factorial' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.valid_completion_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.completion_residual_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.completed_graph_output' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ClassData.graph_output_zero_of_source_failed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.large_completion_product' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.completion_coefficient_interval' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.empty_permanent_abp' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.completion_zero_of_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ClassData.states_empty_of_source_failed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.permanent_class_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.partitionLabelEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.terminalPartitionSum_eq_completion' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.partitionAtLeafEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.partition_sum_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.partitionRefinementEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.refinement_partition_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.binet_coefficient_erase' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.binet_coefficient_bind' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ClassData.support_pruning_safe' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ClassData.residual_forest_pruning_safe' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.marked_assignment_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.marked_assignment_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.marked_assignment_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.marked_class_source' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.marked_class_large_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.finiteMarkedAssignmentSum_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.smallBlockAssignmentEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.finite_marked_assignment_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.class_valid_erase_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.finite_marked_class_small_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.finite_marked_class_recurrence' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.finite_marked_class_terminal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.finite_marked_class_pin_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.finite_marked_class_entry_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.finite_marked_class_relabel' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.MarkedRealization.exists_of_total_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.MarkedRealization.exists_matching_perm' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.MarkedRealization.continuation_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.reachable_state_realization' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.stateContinuation_eq_realization' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.stateContinuation_source' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.stateContinuation_terminal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.stateContinuation_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.stateContinuation_mark' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.stateContinuation_terminal_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.subset_partition_card_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.directCompletion_abs_two_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.stateContinuation_choice_recurrence' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.stateContinuation_zero_of_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.stateContinuation_zero_of_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ClassData.graph_correct_of_continuation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ClassData.early_class_graph_correct' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ClassData.residual_class_graph_correct' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.scheduled_residual_graph_correct' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.permanent_eq_class_graph_outputs' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ElementaryDAG.toABP_output' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.binaryConstant_output' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.integer_abp' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.WeightedDAG.expandEdges_output' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.realizable_weighted_output_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ClassData.directGraph_realizable' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.multiscale_abp' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.generating_function_rate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.log_interval_of_scaled_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ClassData.states_early_rate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.ClassData.states_residual_rate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.selected_early_rate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.selected_residual_rate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.selected_early_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.selected_residual_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.selected_early_state_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.selected_residual_state_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Permanent.main_abp' depends on axioms: [propext, Classical.choice, Quot.sound]
Permanent.PaperQuote.main_abp :
  ∃ C d,
    0 < C ∧
      ∀ (n : ℕ),
        ∃ G,
          (∀ (A : Fin n → Fin n → ℤ), Permanent.PaperQuote.ABP.output A G = Permanent.PaperQuote.permanent A) ∧
            ↑G.vertices + ↑G.transitions ≤ C * (↑n + 1) ^ d * 2 ^ (0.999994 * ↑n)


==> anc/VERIFICATION.txt <==
PACKAGE VERIFICATION — 2026-11-02

Result: PASS.
Command: LEAN_NUM_THREADS=1 python3 check.py --full
Lean: 4.34.1, Linux x86_64.
Mathlib: d13f23b723b8a846827a245b89c10fc7d3f11612.

All 69 bundled project modules were recompiled from source, including
the six Monomial dependencies and Permanent/PaperQuote.lean. The root
Permanent.lean import and Audit.lean passed. The checked source files are
byte-identical to the files distributed in this package.

External compiled dependencies were reused from the local mathlib cache.
The cached checkout's Git revision was checked against MATHLIB_REVISION.
For this isolated verification only, the mathlib dependency was resolved
through its local cached path. The distributed lakefile.toml and
lake-manifest.json retain the portable Git-pinned configuration of version
1.0.0, apart from the package version field. No local paths or cached build
artifacts are distributed. This run does not claim a fresh network download
or a rebuild of mathlib itself.

Final core-theorem audit:
'Permanent.main_abp' depends on axioms: [propext, Classical.choice, Quot.sound]

The integer-matrix theorem Permanent.PaperQuote.main_abp was compiled from
source and its type was checked in Audit.lean. Its signature matches the
quotation in the paper, ignoring whitespace; the printed appendix
definitions likewise match the source. The wrapper does not modify the
underlying elementary-label existence theorem or its proof.

VERIFICATION.log records the successful build and audit, including linter
warnings. Machine-specific paths are replaced by neutral labels. There
were no proof errors or sorryAx reports.

SHA256SUMS records every other bundled file. The Lean-only archive includes
companion sources, pinned dependency metadata, documentation, licenses,
and the verification record. The paper's TeX sources and PDF are excluded.
Before delivery the archive is extracted and all checksums are verified.


==> anc/check.py <==
#!/usr/bin/env python3
"""Check changed Lean sources, then import and audit the complete project.

Use --full to compile every project source even when its checked artifact
and all direct project dependencies are up to date. Both Permanent and the bundled Monomial dependency are compiled from source.
Mathlib dependencies may use the standard downloaded cache.
"""
from pathlib import Path
import re
import json
import shutil
import subprocess
import sys

root = Path(__file__).resolve().parent
full = "--full" in sys.argv[1:]
unknown = set(sys.argv[1:]) - {"--full"}
if unknown:
    raise SystemExit(f"Unknown options: {sorted(unknown)}")
build = root / ".lake/build/lib/lean"
checked = set()
visiting = set()


# Resolve Lake's pinned toolchain and dependency search path once. Do not
# keep a separate Lake process resident alongside every Lean invocation.
lean_env = json.loads(subprocess.check_output(
    ["lake", "env", "python3", "-c", "import os,json; print(json.dumps(dict(os.environ)))"],
    cwd=root, text=True,
))
lean = shutil.which("lean", path=lean_env["PATH"])
if lean is None:
    raise SystemExit("Lean executable not found in Lake environment")


def imports(source):
    result = []
    for line in source.read_text().splitlines():
        match = re.match(r"^import\s+([\w. ]+)", line)
        if match:
            result.extend(match.group(1).split())
    return result


def check(module):
    if module in checked:
        return
    if module in visiting:
        raise SystemExit(f"Import cycle at {module}")
    visiting.add(module)
    relative = Path(*module.split("."))
    source = (root / relative).with_suffix(".lean")
    artifact = (build / relative).with_suffix(".olean")
    dependencies = [name for name in imports(source) if name.startswith(("Permanent.", "Monomial."))]
    for dependency in dependencies:
        check(dependency)
    dirty = full or not artifact.exists()
    if not dirty:
        timestamp = artifact.stat().st_mtime_ns
        dirty = source.stat().st_mtime_ns > timestamp or any(
            (build / Path(*dependency.split("."))).with_suffix(".olean").stat().st_mtime_ns > timestamp
            for dependency in dependencies
        )
    if dirty:
        artifact.parent.mkdir(parents=True, exist_ok=True)
        print(f"Checking {module}", flush=True)
        subprocess.run(
            [lean, "-o", str(artifact), str(source)],
            cwd=root, check=True, env=lean_env,
        )
    visiting.remove(module)
    checked.add(module)


check("Permanent")
subprocess.run([lean, "Audit.lean"], cwd=root, check=True, env=lean_env)


==> anc/check.sh <==
#!/usr/bin/env bash
set -eu
cd "$(dirname "$0")"
exec python3 check.py "$@"


==> anc/lake-manifest.json <==
{
  "version": "1.2.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "type": "git",
      "scope": "",
      "name": "mathlib",
      "url": "https://github.com/leanprover-community/mathlib4.git",
      "rev": "d13f23b723b8a846827a245b89c10fc7d3f11612",
      "inputRev": "d13f23b723b8a846827a245b89c10fc7d3f11612",
      "subDir": null,
      "manifestFile": "lake-manifest.json",
      "configFile": "lakefile.lean",
      "inherited": false
    },
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "118aa17ee84656b8bd727fef7c458ee8c833385c",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "ddf04cf3949fa556442341e87d47f9f6e6074707",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "e928b72544873815af278d38681b31c0293588e3",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "106ff4fafc74ef4ac99d81dbf3ab399118f497a5",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "355695d523e41d0554926416cba2a2b3544fbbc9",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "6a489d9af5d0c47e5b259e2e8bcdfc1811b5a259",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "f2effa3d803fda822b1f97b806c47cf2adfbcbc2",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "e92c9f15fdfacc8536f31cfb3b7ad26c3c8cd204",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.34.0",
      "inherited": true,
      "configFile": "lakefile.toml"
    }
  ],
  "name": "permanentMultiscale",
  "lakeDir": ".lake",
  "fixedToolchain": true
}


==> anc/lakefile.toml <==
name = "permanentMultiscale"
version = "1.0.1"
defaultTargets = ["Permanent"]

[leanOptions]
autoImplicit = false

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "d13f23b723b8a846827a245b89c10fc7d3f11612"

[[lean_lib]]
name = "Monomial"

[[lean_lib]]
name = "Permanent"


==> anc/lean-toolchain <==
leanprover/lean4:v4.34.1


==> anc/scripts/generate_rate_certificate.py <==
#!/usr/bin/env python3
"""Emit explicit rational witnesses; Lean checks every emitted inequality."""
from fractions import Fraction as Q
from math import log2, log, floor, ceil
from pathlib import Path

out = Path(__file__).resolve().parents[1] / 'Permanent' / 'RateCertificate.lean'
g=2**40
rs=[1]
while rs[-1]<654: rs.append((4*rs[-1]+2)//3)
def root(r):
    lo,hi=g+1,2*g-1
    while lo<hi:
        u=(lo+hi)//2
        if u*(u-g)**(r-1)>=g**r:hi=u
        else:lo=u+1
    return Q(lo,g)
cs=[Q(100,89)]+[root(r) for r in rs[1:]]
alphas=[Q(11,100)]
for r,c in zip(rs[1:],cs[1:]):
    lo,hi=0.,.5
    def e(x):return (log(float(c))-x*log(x)-(1-x)*log(1-x)-x*log(float(c-1)))/log(2)
    for _ in range(70):
        mid=(lo+hi)/2
        if e(mid)<.999992:lo=mid
        else:hi=mid
    alphas.append(Q(floor(lo*10**8),10**8))
ws=[2]+[rs[i]-rs[i-1] for i in range(1,len(rs))]
L=sum(w*a for w,a in zip(ws,alphas))
zs=[a*(c-1)/(1-a) for a,c in zip(alphas,cs)]
rc=root(655); ra=Q(1,2**24+1); rz=ra/((1-ra)*(rc-1))
delta=1-L+655*ra
print('r =',rs,'\nalpha =',alphas,'\nL =',L,'\nresidual =', (log(float(rc))+log(float(1+rz*(rc-1)))-float(delta)*log(float(rc-1))-float(ra)*log(float(rz)))/log(2))
def rat(x):
    x=Q(x)
    if x.denominator==1:return str(x.numerator) if x>=0 else f'({x.numerator})'
    return f'({x.numerator} / {x.denominator})'
def vec(xs):return '!['+', '.join(rat(x) for x in xs)+']'
s=['import Permanent.LogIntervals','import Permanent.ScheduleMass','','/-! A finite rational certificate for the advertised exponent. Explicit','parameters are sufficient for the existence theorem; search maximality,','construction time and stopping-rule properties are not asserted. -/','namespace Permanent','open Finset','noncomputable section','open scoped Classical','set_option maxRecDepth 8192','set_option maxHeartbeats 2000000','set_option exponentiation.threshold 1024','','def selectedCutoff : Fin 21 → ℕ := '+vec(rs),'def selectedWeight : Fin 21 → ℕ := '+vec(ws),'def selectedC : Fin 21 → ℝ := '+vec(cs),'def selectedAlpha : Fin 21 → ℝ := '+vec(alphas),'def selectedZ (i : Fin 21) : ℝ := selectedAlpha i * (selectedC i - 1) / (1 - selectedAlpha i)','def selectedL : ℝ := '+rat(L),'def selectedResidualC : ℝ := '+rat(rc),'def selectedResidualAlpha : ℝ := '+rat(ra),'def selectedResidualZ : ℝ := selectedResidualAlpha / ((1 - selectedResidualAlpha) * (selectedResidualC - 1))','def selectedGamma : ℝ := 999994 / 1000000','']

def loglemma(name,x):
    k=0;y=x
    while y<1:y*=2;k+=1
    assert 1<=y<=2
    z=(y-1)/(y+1)
    a=Q((z*10**9).__floor__(),10**9);b=a+Q(1,10**9)
    lo=Q(floor(log(float(x))*10**8)-1,10**8)
    hi=Q(ceil(log(float(x))*10**8)+1,10**8)
    s.extend([f'private theorem {name} : ({rat(lo)} : ℝ) ≤ Real.log {rat(x)} ∧',f'    Real.log {rat(x)} ≤ {rat(hi)} := by',f'  apply log_interval_of_scaled_bounds {rat(x)} {k} {rat(a)} {rat(b)}', '  all_goals norm_num [logTaylorUpper, logTaylor, sum_range_succ]',''])
    return lo,hi
for i,(c,a,z) in enumerate(zip(cs,alphas,zs)):
    loglemma(f'early_log_c_{i}',c);loglemma(f'early_log_b_{i}',1+z/(c-1));loglemma(f'early_log_z_{i}',z)
    s.extend([f'private theorem early_rate_{i} :',f'    Real.log (selectedC {i}) + Real.log (1 + selectedZ {i} / (selectedC {i} - 1)) -',f'      selectedAlpha {i} * Real.log (selectedZ {i}) ≤ selectedGamma * Real.log 2 := by',f'  have hc := early_log_c_{i}',f'  have hb := early_log_b_{i}',f'  have hz := early_log_z_{i}', '  have h2 := log_two_interval.1', '  norm_num [selectedC, selectedZ, selectedAlpha, selectedGamma] at *', '  linarith',''])
for name,x in [('res_log_c',rc),('res_log_b',1+rz*(rc-1)),('res_log_t',rc-1),('res_log_z',rz)]:loglemma(name,x)
s.extend(['theorem selected_residual_rate :','    Real.log selectedResidualC + Real.log (1 + selectedResidualZ * (selectedResidualC - 1)) -','      (1 - selectedL + 655 * selectedResidualAlpha) * Real.log (selectedResidualC - 1) -','      selectedResidualAlpha * Real.log selectedResidualZ ≤ selectedGamma * Real.log 2 := by','  have hc := res_log_c','  have hb := res_log_b','  have ht := res_log_t','  have hz := res_log_z','  have h2 := log_two_interval.1','  norm_num [selectedResidualC, selectedResidualAlpha, selectedResidualZ, selectedL, selectedGamma] at *','  linarith','','theorem selected_early_rate (i : Fin 21) :','    Real.log (selectedC i) + Real.log (1 + selectedZ i / (selectedC i - 1)) -','      selectedAlpha i * Real.log (selectedZ i) ≤ selectedGamma * Real.log 2 := by','  fin_cases i'])
for i in range(21):s.append(f'  · exact early_rate_{i}')
s.extend(['','theorem selected_early_basic (i : Fin 21) :','    1 ≤ selectedCutoff i ∧ 1 < selectedC i ∧ selectedC i < 2 ∧','      1 ≤ selectedC i * (selectedC i - 1) ^ (selectedCutoff i - 1) ∧','      0 < selectedZ i ∧ selectedZ i ≤ 1 ∧','      0 ≤ selectedAlpha i ∧ selectedAlpha i ≤ 1 := by','  fin_cases i <;> norm_num [selectedCutoff, selectedC, selectedAlpha, selectedZ]','','theorem selected_residual_basic :','    1 < selectedResidualC ∧ selectedResidualC < 2 ∧','      1 ≤ selectedResidualC * (selectedResidualC - 1) ^ 654 ∧','      0 < selectedResidualZ ∧ selectedResidualZ ≤ 1 ∧ 0 < selectedResidualAlpha := by','  norm_num [selectedResidualC, selectedResidualZ, selectedResidualAlpha]','','def selectedTime (j : ℕ) : ℕ := ∑ i : Fin 21, if i.val < j then selectedWeight i else 0','','theorem selectedTime_mono : Monotone selectedTime := by','  intro a b hab','  apply sum_le_sum','  intro i _','  dsimp only','  split_ifs <;> omega','','theorem selectedTime_zero : selectedTime 0 = 0 := by simp [selectedTime]','','theorem selectedTime_last : selectedTime 21 = 655 := by decide','','theorem selectedTime_step (i : Fin 21) :','    selectedCutoff i + 1 = selectedTime (i.val + 1) := by','  fin_cases i <;> decide','','theorem selected_schedule_weight (i : Fin 21) :','    scheduleWeights selectedTime 21 i = selectedWeight i := by','  fin_cases i <;> decide','','theorem selectedCutoff_strict : StrictMono selectedCutoff := by','  intro i j hij','  fin_cases i <;> fin_cases j <;> simp_all [selectedCutoff]','','theorem selectedCutoff_cap (i : Fin 21) : selectedCutoff i < 16777216 := by','  fin_cases i <;> decide','','theorem selected_mass : (∑ i : Fin 21, (selectedWeight i : ℝ) * selectedAlpha i) = selectedL := by','  norm_num [selectedWeight, selectedAlpha, selectedL, Fin.sum_univ_succ]','','end','end Permanent',''])
text='\n'.join(s)
roots=[]
for i,(r,c) in enumerate(zip(rs,cs)):
    roots.extend([f'private theorem early_root_{i} : 1 ≤ selectedC {i} * (selectedC {i} - 1) ^ (selectedCutoff {i} - 1) := by'])
    if i==0:roots.append('  norm_num [selectedC, selectedCutoff]')
    else:
        roots.extend([f'  change 1 ≤ ({rat(c)} : ℝ) * ({rat(c)} - 1) ^ ({r} - 1)',f'  exact rational_root_bound {c.numerator} {c.denominator} {r} (by decide) (by decide) (by decide) (by decide)'])
roots.extend(['', 'theorem selected_early_root (i : Fin 21) :', '    1 ≤ selectedC i * (selectedC i - 1) ^ (selectedCutoff i - 1) := by', '  fin_cases i'])
for i in range(21):roots.append(f'  · exact early_root_{i}')
roots.extend(['', 'theorem selected_residual_root : 1 ≤ selectedResidualC * (selectedResidualC - 1) ^ 654 := by', f'  exact rational_root_bound {rc.numerator} {rc.denominator} 655 (by decide) (by decide) (by decide) (by decide)', ''])
text=text.replace('theorem selected_early_basic', '\n'.join(roots)+'\ntheorem selected_early_basic')
text=text.replace('  fin_cases i <;> norm_num [selectedCutoff, selectedC, selectedAlpha, selectedZ]', '  refine ⟨?_, ?_, ?_, selected_early_root i, ?_, ?_, ?_, ?_⟩\n  all_goals fin_cases i <;> norm_num [selectedCutoff, selectedC, selectedAlpha, selectedZ]')
text=text.replace('  norm_num [selectedResidualC, selectedResidualZ, selectedResidualAlpha]', '  refine ⟨?_, ?_, selected_residual_root, ?_, ?_, ?_⟩ <;>\n    norm_num [selectedResidualC, selectedResidualZ, selectedResidualAlpha]')
text=text.replace('  dsimp only\n  split_ifs', '  split_ifs')
out.write_text(text)


==> anc/verify_checksums.py <==
#!/usr/bin/env python3
"""Verify the release's SHA256SUMS from any current working directory."""
import hashlib
from pathlib import Path

root = Path(__file__).resolve().parent
entries = (root / "SHA256SUMS").read_text().splitlines()
for line in entries:
    expected, relative = line.split("  ", 1)
    path = root / relative
    if path.is_symlink() or not path.resolve().is_relative_to(root):
        raise SystemExit(f"Unsafe manifest entry: {relative}")
    if hashlib.sha256(path.read_bytes()).hexdigest() != expected:
        raise SystemExit(f"Checksum mismatch: {relative}")
print(f"Verified {len(entries)} files.")

